The Multiset Dimension of Graphs: Extremal Values and King Grids

We present three results on the multiset dimension of graphs, resolving one conjecture and two open questions from the literature. First, we disprove the conjecture of Simanjuntak, Siagian and Vetr\'ik (2017) that every graph $G$ of order $n(G)$ with finite multiset dimension satisfies $\dim_m(G) \le n(G)-1$: an exhaustive computation over all 1,018,690,328 connected graphs of orders 2 through 11 shows that exactly eight graphs attain $\dim_m(G)=n(G)$, all of order 11, so 11 is the smallest order at which the trivial upper bound is attained. This also answers a question from the recent survey of Farhan, Klav\v{z}ar, Kuziak and Yero. Second, we prove that $\dim_m(P_n \boxtimes P_n)=4$ for every $n \ge 5$, answering a question of Hakanen and Yero: after a $45^\circ$ change of coordinates the Chebyshev metric of the king grid becomes half the Manhattan metric on a parity sublattice, and four boundary inequalities reduce every potentially resolving three-landmark set to two geometric cases, in each of which we exhibit an explicit collision. Third, on king strips the parameter grows linearly: $\dim_m(P_3 \boxtimes P_n)=n$ for $n \ge 6$ (with the small cases determined exactly), where the lower bound rests on three local separation conditions and a finite min-plus transfer certificate whose equality case yields a finite automaton with a 19-state recurrent core, and the upper bound is an explicit landmark pattern of period three that works for every height. Combined with a blindness lower bound, $\dim_m(P_h \boxtimes P_n) = \Theta(n)$ for every fixed $h \ge 3$, so the constant answer on square king grids requires both dimensions to grow.

==> anc/README.txt <==
Ancillary files for "The Multiset Dimension of Graphs: Extremal Values and King Grids"
by Jaan Allikvere.

part1_order11/     Part I  (dim_m(G) = n(G): the order-11 census)
                   scanners (scan10.cpp, scan11.cpp, run11.sh), extension search
                   (extend12.cpp), independent verifiers (verify_counterexamples.py,
                   audit_third_check.py), isomorphism check (check_iso.py),
                   small-order computations (paper_data.py, dimm_all.py, scan_g6.py),
                   the eight graph6 codes (candidates11.txt), raw per-stream scan
                   outputs and statistics, aggregation script and its output,
                   environment description.
                   Permanent archive: doi:10.5281/zenodo.21612126

part2_king_grid/   Part II (dim_m(P_n x P_n) = 4)
                   exhaustive small-grid enumeration (exhaustive_small_grids.cpp),
                   collision-table verifier (verify_collision_table.py),
                   rectangular scan capped at 5 (rect_scan.cpp) with independent
                   spot-checks (spotcheck_rect.py), recorded outputs.
                   Permanent archive: doi:10.5281/zenodo.21576586

part3_king_strips/ Part III (dim_m(P_3 x P_n) = n and strips of fixed height)
                   strip scan (strip_scan.cpp), transfer certificate
                   (transfer_cert.py), potential check (analyze_potential.py),
                   automaton structure (extremal_structure.py), necessity gap
                   (check_necessity_gap.py), pattern and lemma checks
                   (pattern_check.py, lemma_check.py, general_lemmas_check.py),
                   rectangular landscape capped at 6 (rect_scan6.cpp),
                   recorded outputs.
                   Permanent archive: doi:10.5281/zenodo.21609917

SHA256SUMS         SHA-256 checksums of paper.tex and of every ancillary file
                   in this package (paths relative to the submission root).

Notes.
- Each Zenodo deposit additionally contains checksums and the software
  versions used for the recorded outputs.
- Relative to the Zenodo deposits, this package contains three small
  packaging adaptations (no computational content changed):
  check_figure.py locates paper.tex by walking up the directory tree, so it
  works in this layout as well; pattern_check.py is import-safe and checks
  the periodic pattern for n >= 7 (its claimed range) plus the exceptional
  n = 6 set separately; the recorded Part III outputs are re-encoded from
  UTF-16LE to UTF-8.
- All text files in this package are UTF-8 (ASCII-compatible).


==> anc/SHA256SUMS <==
c2959f2d0982b2bd02754219d663f301a6813fb34e542d0513e5d0c0cd634221  anc/part1_order11/aggregate_extremal_counts.py
1fbe61c7ecf67cab984cb018072166f5ea893a999c964069936f190ebb48160b  anc/part1_order11/aggregate_extremal_counts_output.txt
b181a97cce75f6bf21e843d669620c8ca768813e403cf67ac9311b2f6cffa7a9  anc/part1_order11/audit_third_check.py
7c1b6a3e2b092a51e92304d273d345cde789644189fc0103357b39e7825108c0  anc/part1_order11/audit_third_check_output.txt
1f168b09174a2482a3f45733c45139e11cf849e253b94a4aa7dd1f09795fba45  anc/part1_order11/build_geng.sh
231c84f61f90f07a4a6ff48751fe831e11821680856e3c07d9fdfda3a981d7eb  anc/part1_order11/candidates11.txt
1451fc9b47fb16d40a1f0c92ed5ece2e65031f7d49cf9f989b0f8f0f56440e28  anc/part1_order11/check_figure.py
a6880c6979275ad7322d722209f084f3993ce425a6903b0d27f103810a26b004  anc/part1_order11/check_iso.py
0ca40568a43a64ba82304c68e7f3085785b0edd71202334a758560b8cae20e15  anc/part1_order11/dimm_all.py
11fe1fae2404bf4d4b4b8989f9fe353bdd22b3ab95a2635fccd2d2066dbafec6  anc/part1_order11/dimm_all_output.txt
962c9b677e0cc66b83c457e0f752d517ed6c19d40c1123a2398adf66597651a5  anc/part1_order11/environment.txt
3ad5529de92a9b2c64b98ce77e22ce01b9a89a1d6ee39d4edfd10f118aa03f59  anc/part1_order11/extend12.cpp
40f96066f4651200e71e59962bd4bbbfe31e61c9ced16a43cf594c5636a7133a  anc/part1_order11/extend12_output.txt
3b948f717cd0ca95ff4874e9c9ad2fbf36a1bb117c5700b09a8f139086ec16e8  anc/part1_order11/paper_data.py
54d910441823182504f2cfc2cd0650e055a762f8fcd7225025d93712a8dcda65  anc/part1_order11/paper_data_output.txt
96727ff121b9ff858344c721814cda53b966538b520ba6b242e0d2358038fc6e  anc/part1_order11/run11.sh
2a037ce90d3c646372dc13716e679a3ab05f15e6f93d3ae2d85702ade67b1795  anc/part1_order11/scan_g6.py
f5e7bd80bf975b42c12e01f976a97e863a7c83cba881cbf989155d88b44f9ce4  anc/part1_order11/scan10.cpp
337313eeb4f6321988c9949b7f2acd715b30d4dd687154f32acb27a604c2aa55  anc/part1_order11/scan10_output.txt
ff3ccd34996ccfadae14bdd6646951251de5ae34cb4285f49bf6b87870843a5e  anc/part1_order11/scan10_stats.txt
ec3ac734663fbd46be58e5b50219e584b13774f78fa76c17a6127e5c1f7eeb54  anc/part1_order11/scan11.cpp
98113b3871b8c10c8f42593f25b8566fb36bce58d69fb75308f922479691a58c  anc/part1_order11/scan11_out_0.txt
c2d3e9bebf5077af0258c9b17c557879265fab1ed5cd2a3c8521197b92d697be  anc/part1_order11/scan11_out_1.txt
033ab9b088c5a3bb04e47fb184e3da8764b4d4e8d3275cb23d0cb5a9f822784a  anc/part1_order11/scan11_out_2.txt
e59c94a50eef4124de2f86f3435fc6d7c5451c1aa56b8126c92119670524c84e  anc/part1_order11/scan11_out_3.txt
9abc2f557791624773bb1793fed98a58677f9d2e86b19cb04c013fe51ce56007  anc/part1_order11/scan11_out_4.txt
1cdeb7e873619c798dab70d35af28f36e9c7bfda5c84168d57fc68233f10f57c  anc/part1_order11/scan11_out_5.txt
d3aa13199797715eb46f485116688996bb635fe55e1608eeccb5bfebb2347e08  anc/part1_order11/scan11_out_6.txt
25ed622d2e55f83ebdfb39c778ec65293fedc1d186099d9b05b0710918ab16f1  anc/part1_order11/scan11_out_7.txt
42d042f63b28ceba8da63cf3e168d0bdc466e57aa456614980d389361dfc9668  anc/part1_order11/scan11_stats_0.txt
84274c2245146905ba065fb51addf756fd678618138ba56a3fc556765ce986d3  anc/part1_order11/scan11_stats_1.txt
8d576206aed695c5a6a49f727e140d20bae1031a643fbb18dbdfc93ff6e20f3f  anc/part1_order11/scan11_stats_2.txt
4f78c11096182bc9b0be0f2e21026e6406996712e4096e83539766c368941ffb  anc/part1_order11/scan11_stats_3.txt
e55dd9303264d8ffc844b2bd234d6ecba0e321c0fea830230eab2e39d9239121  anc/part1_order11/scan11_stats_4.txt
b79c16c0bf83c7c58d1062272e1d6038e50200aced797271a67faf2eece59a03  anc/part1_order11/scan11_stats_5.txt
57af44b1f4954910a707a7e1d55d061e74fb0fede7777f4c8e8541f4e47922db  anc/part1_order11/scan11_stats_6.txt
3f6a05de23bc2c29c3d3432e46b1a4398bc66cee502899395a4545c6ef87fd42  anc/part1_order11/scan11_stats_7.txt
3c176b89b60d0d016f4deeee1e4be4c093f50f75dc8d2aa3845413d2ce4a3386  anc/part1_order11/scan11_stats_combined.txt
fb60c4d842eac5de2a44c194cc5dc627a6ef6a3099ed7f0ad737548525cc4a3d  anc/part1_order11/scan89_output.txt
8f8b4fa38a339f384a88f27ac76beece9f471152fc3ce8f2d54a2658394d12c6  anc/part1_order11/verification_output.txt
35fb728aa9aea96449e932d3592e0b391fc5d32f93b8a5afe5133088b1bb04d4  anc/part1_order11/verify_counterexamples.py
9d469b66708ab7e4bfe98f7c0ae327e29f3df322d3c684a7da86bb89b32f17e8  anc/part2_king_grid/exhaustive_small_grids.cpp
f1c42d194d5d9c74a9a0c9327c2d1060eab3f9dcfc0f1eeab280ae3cfa23e117  anc/part2_king_grid/rect_scan.cpp
b05ffd83ee1f893798256958db92e1ebf77bda0a3895e84eaff9d7cb0900b1a5  anc/part2_king_grid/rect_scan_output.txt
023696605acbd34057f8fba2cab185eba7898013ec55d8fd5e8594ada1ce7701  anc/part2_king_grid/spotcheck_rect.py
bd4f90fd73e62d1c4cbb28ea6308be3ef9db288ced13f5e6a1eee423ab4b1a24  anc/part2_king_grid/verification_output.txt
a6effc8153c274786c17601591dc66a95338010dc1693bc2267167520915b833  anc/part2_king_grid/verify_collision_table.py
0e6fd07f822ccca308791ca09463052d036f2606c6af532f90b09be342514ce0  anc/part3_king_strips/analyze_potential.py
bf685d8b7b11db5270c44b270e8d173057a2c77510b53bbc2ffd0367ba91b5f5  anc/part3_king_strips/check_abc_lemmas.py
e7d7d91898fe46a1c67610bf59e9b62bc3e3d9746a3dcda994da2059099378b8  anc/part3_king_strips/check_necessity_gap.py
32eb5fc69c7e772f8c1395cb13dec609d413e064813ac344ff88a792e5bf3622  anc/part3_king_strips/check_row4_independent.py
05c5213db9d63ee6a5a0ea7bb16c509ea8cdd988530cb9c9834a1e3fe0a41980  anc/part3_king_strips/extremal_structure.py
af8444b583b83cf9205fb694bcd8e18a713ba9ffdccc36ceb05cbe73a71117a7  anc/part3_king_strips/extremal_structure_output.txt
fcbf00b2fbe528929e9c9574a11ab38a72299cbc5ec5e2b461324ad5c09c3890  anc/part3_king_strips/general_lemmas_check.py
c613d8570f1754dafb9031d5698439d77a4caa40a62cdc34ff9acdae851ccd4e  anc/part3_king_strips/lemma_check.py
1092b2735efb6bea4f208f0d31f376e114e448405e4f49cd7cc735f10be21482  anc/part3_king_strips/necessity_gap_output.txt
2c4a20b16ad71cc955fe8464309f9db8d26fc54ed1230d6499cafdf2520bf5a7  anc/part3_king_strips/pattern_check.py
460fbf5c5e3f52093d383d44dbab491a5c3617d25a5b4cff024df574f9e74b9e  anc/part3_king_strips/rect_landscape.txt
0e0eeb46b24817f2909b7c1757401cc50bf87c3e8f4381255a546635035e2984  anc/part3_king_strips/rect_scan6.cpp
cd49acc96882cfd9555be8bcd19d2c711c21cf2d0ea9835cbfdb1a8ba2ca3917  anc/part3_king_strips/row4_check.txt
a8381da6e46ada9730bdfbf884c49b503115751adc17fc1a9f2e35ae04441ea2  anc/part3_king_strips/row4_independent_output.txt
8155e723ad6aa6bf5d8f1f41151db3c950b69168100143cec69be996efef48cc  anc/part3_king_strips/row4_rescan_output.txt
71e0b70095ca9d7c41d751c3d3a89e97e21352220705c30e1a7c1d6f5c5b7b58  anc/part3_king_strips/string_lb3.py
78d75174b4c3dfb4dcae5db4c18ea9dc9c4b5b255ac3b450c5a6baa0ba99b969  anc/part3_king_strips/strip_scan.cpp
784d87d7a8b7c2968b383e4c150c727d9f5c701045a635d5e1164f9596303485  anc/part3_king_strips/strip3_results.txt
fdb4f38cba899858c9ab26f647f89239e57c65afde296501f4668c0ffde3653c  anc/part3_king_strips/transfer_cert.py
c4911c41626feb026a0bef254cfbb8ab5d634ca3f7c91edc6d61165d3468ce38  anc/part3_king_strips/verification_output.txt
2e95ffe3c93243c59d0171ddab834084cac6272c169de36bebc5720851f73572  anc/README.txt
ff89a8d8570135502177bc16263d5e7f266abfe8e86b0fc32be21536d4e6e29a  paper.tex


==> anc/part1_order11/aggregate_extremal_counts.py <==
"""Aggregate the raw scanner outputs and certify the extremal counts of the
paper: the numbers of connected graphs with dim_m = n-1 and dim_m = n at
orders 10 and 11, the order-11 stream totals, and the DDI distribution.

Inputs (same directory):
  scan10_output.txt            stdout of scan10.exe over graph10c_raw.g6
  scan10_stats_clean.txt       stderr summary of the order-10 scan
  scan11_out_0.txt .. _7.txt   stdout of the eight geng res/mod streams
  scan11_stats_0.txt .. _7.txt stderr summaries of the eight streams
  candidates11.txt             the eight graph6 codes listed in the paper
"""
import re
import sys
import os
from collections import Counter

ok = True

def fail(msg):
    global ok
    ok = False
    print("MISMATCH:", msg)

line_re = re.compile(r"dim_m = (\d+) \(n = (\d+), DDI = (\d)\): (\S+)")

# ---- order 10 -----------------------------------------------------------
c10 = Counter()
for line in open("scan10_output.txt"):
    m = line_re.match(line)
    if m:
        c10[int(m.group(1))] += 1
print(f"n=10: dim_m=9 count {c10[9]}, dim_m=10 count {c10[10]}")
if c10[9] != 248: fail("expected 248 graphs with dim_m = 9 at n = 10")
if c10[10] != 0:  fail("expected 0 graphs with dim_m = 10 at n = 10")

stats10_path = "scan10_stats_clean.txt" \
    if os.path.exists("scan10_stats_clean.txt") else "scan10_stats.txt"
text10 = open(stats10_path).read()
m10 = re.search(r"total (\d+), DDI (\d+)", text10)
print(f"n=10 scan: total {m10.group(1)}, DDI {m10.group(2)}")
if int(m10.group(1)) != 11716571: fail("n=10 total is not 11,716,571")
if int(m10.group(2)) != 37135:    fail("n=10 DDI count is not 37,135")

# ---- order 11 -----------------------------------------------------------
c11 = Counter()
codes11 = []
for i in range(8):
    for line in open(f"scan11_out_{i}.txt"):
        m = line_re.match(line)
        if m:
            d = int(m.group(1))
            c11[d] += 1
            if d == 11:
                codes11.append(m.group(4))
print(f"n=11: dim_m=10 count {c11[10]}, dim_m=11 count {c11[11]}")
if c11[10] != 3776: fail("expected 3776 graphs with dim_m = 10 at n = 11")
if c11[11] != 8:    fail("expected 8 graphs with dim_m = 11 at n = 11")

cand_path = "candidates11.txt" if os.path.exists("candidates11.txt") \
    else os.path.join("..", "candidates11.txt")
cand = [l.strip() for l in open(cand_path) if l.strip()]
if sorted(codes11) != sorted(cand):
    fail("dim_m = 11 codes differ from candidates11.txt")
else:
    print("the 8 dim_m = 11 codes match candidates11.txt")

# ---- stream totals and DDI distribution ---------------------------------
total = ddi = 0
dist = Counter()
for i in range(8):
    text = open(f"scan11_stats_{i}.txt").read()
    m = re.search(r"total (\d+), DDI (\d+)", text)
    total += int(m.group(1)); ddi += int(m.group(2))
    for d, c in re.findall(r"(\d+):(\d+)", text.split("distribution:")[1]):
        dist[int(d)] += int(c)
print(f"n=11 streams: total {total}, DDI {ddi}")
if total != 1006700565: fail("stream totals do not sum to 1,006,700,565")
if ddi != 1437134:      fail("DDI totals do not sum to 1,437,134")
expected = {3:244621, 4:996380, 5:185858, 6:9514, 7:630, 8:93, 9:29, 10:1, 11:8}
print("n=11 DDI dim_m distribution:", dict(sorted(dist.items())))
if dict(dist) != expected: fail("DDI distribution differs from the paper")
if sum(dist.values()) != ddi: fail("DDI distribution does not sum to DDI count")

print("ALL EXTREMAL COUNTS CERTIFIED" if ok else "AGGREGATION FAILED")
sys.exit(0 if ok else 1)


==> anc/part1_order11/aggregate_extremal_counts_output.txt <==
n=10: dim_m=9 count 248, dim_m=10 count 0
n=10 scan: total 11716571, DDI 37135
n=11: dim_m=10 count 3776, dim_m=11 count 8
the 8 dim_m = 11 codes match candidates11.txt
n=11 streams: total 1006700565, DDI 1437134
n=11 DDI dim_m distribution: {3: 244621, 4: 996380, 5: 185858, 6: 9514, 7: 630, 8: 93, 9: 29, 10: 1, 11: 8}
ALL EXTREMAL COUNTS CERTIFIED


==> anc/part1_order11/audit_third_check.py <==
"""Third, fully independent audit of the paper's key claims.

Distances are computed WITHOUT BFS and WITHOUT networkx shortest paths:
d(u,v) = min { k : (A^k)[u][v] > 0 } via boolean matrix powers.  The graph6
parser is written from the format specification here, sharing nothing with
scan11.cpp or verify_counterexamples.py (which uses networkx's parser).

Checks:
 1. Each of the eight candidates: connected, order 11, V(G) m-resolving,
    no proper nonempty subset m-resolving, diameter 3, contains a triangle.
 2. The G1 triple table of the paper (Proposition 3.1).
 3. dim_m(G?`cmW) = 3 and no 7-subset of it resolves (Section 2 example).
 4. Each of the 10 DDI graphs of order 7 admits a resolving proper subset
    (supports "smallest such DDI graph has order 8").
"""
import itertools

def parse_g6(s):
    data = [c - 63 for c in s.encode()]
    n = data[0]
    bits = []
    for c in data[1:]:
        bits.extend((c >> (5 - i)) & 1 for i in range(6))
    adj = [[0] * n for _ in range(n)]
    k = 0
    for j in range(1, n):
        for i in range(j):
            if bits[k]:
                adj[i][j] = adj[j][i] = 1
            k += 1
    return n, adj

def distances(n, adj):
    INF = 10 ** 9
    d = [[0 if i == j else INF for j in range(n)] for i in range(n)]
    reach = [row[:] for row in adj]
    for step in range(1, n):
        for i in range(n):
            for j in range(n):
                if reach[i][j] and d[i][j] > step:
                    d[i][j] = step
        # boolean matrix product reach = reach * adj (one more step)
        new = [[0] * n for _ in range(n)]
        for i in range(n):
            for k in range(n):
                if reach[i][k]:
                    for j in range(n):
                        if adj[k][j]:
                            new[i][j] = 1
        reach = new
    return d

def resolving(n, d, S):
    seen = set()
    for v in range(n):
        sig = tuple(sorted(d[v][w] for w in S))
        if sig in seen:
            return False
        seen.add(sig)
    return True

def dim_m(n, d):
    for k in range(1, n + 1):
        for S in itertools.combinations(range(n), k):
            if resolving(n, d, S):
                return k
    return 0

print("== Check 1+2: the eight candidates ==")
ok_all = True
for idx, line in enumerate(open("candidates11.txt"), 1):
    g6 = line.strip()
    if not g6:
        continue
    n, adj = parse_g6(g6)
    d = distances(n, adj)
    connected = max(max(r) for r in d) < 10 ** 9
    diam = max(max(r) for r in d)
    triangle = any(adj[i][j] and adj[j][k] and adj[i][k]
                   for i in range(n) for j in range(i + 1, n)
                   for k in range(j + 1, n))
    full = resolving(n, d, range(n))
    proper = any(resolving(n, d, S)
                 for k in range(1, n)
                 for S in itertools.combinations(range(n), k))
    good = connected and n == 11 and full and not proper and diam == 3 and triangle
    ok_all &= good
    print(f"G{idx} {g6}: n={n} connected={connected} diam={diam} "
          f"triangle={triangle} V-resolves={full} "
          f"proper-subset-resolves={proper} -> dim_m=n: {good}")
    if idx == 1:
        triples = []
        for v in range(n):
            a1 = sum(1 for u in range(n) if d[v][u] == 1)
            a2 = sum(1 for u in range(n) if d[v][u] == 2)
            a3 = sum(1 for u in range(n) if d[v][u] == 3)
            triples.append((a1, a2, a3))
        paper = [(5,5,0),(3,6,1),(4,5,1),(3,7,0),(2,7,1),(4,6,0),
                 (4,4,2),(5,4,1),(3,5,2),(6,4,0),(7,3,0)]
        print("   G1 triple table matches paper:", triples == paper,
              " pairwise distinct:", len(set(triples)) == len(triples))

print("\n== Check 3: G?`cmW (order 8) ==")
n, adj = parse_g6("G?`cmW")
d = distances(n, adj)
dm = dim_m(n, d)
no7 = not any(resolving(n, d, S) for S in itertools.combinations(range(n), 7))
print(f"V resolves: {resolving(n, d, range(n))}, dim_m = {dm}, "
      f"no 7-subset resolves: {no7}")

print("\n== Check 4: all DDI graphs of order 7 have a resolving proper subset ==")
import networkx as nx
cnt = bad = 0
for G in nx.graph_atlas_g()[1:]:
    if G.number_of_nodes() != 7 or not nx.is_connected(G):
        continue
    g6 = nx.to_graph6_bytes(G, header=False).decode().strip()
    n, adj = parse_g6(g6)
    d = distances(n, adj)
    if not resolving(n, d, range(n)):
        continue
    cnt += 1
    if not any(resolving(n, d, S)
               for k in range(1, n)
               for S in itertools.combinations(range(n), k)):
        bad += 1
        print("  DDI order-7 graph with dim_m = 7:", g6)
print(f"DDI graphs of order 7: {cnt}, with no resolving proper subset: {bad}")

print("\nAUDIT RESULT:", "ALL PASS" if ok_all and dm == 3 and no7 and bad == 0
      else "FAILURES PRESENT")


==> anc/part1_order11/audit_third_check_output.txt <==
== Check 1+2: the eight candidates ==
G1 J?BDf?[hvq_: n=11 connected=True diam=3 triangle=True V-resolves=True proper-subset-resolves=False -> dim_m=n: True
   G1 triple table matches paper: True  pairwise distinct: True
G2 J?`CRJWzNl_: n=11 connected=True diam=3 triangle=True V-resolves=True proper-subset-resolves=False -> dim_m=n: True
G3 J?AF?zUyfh_: n=11 connected=True diam=3 triangle=True V-resolves=True proper-subset-resolves=False -> dim_m=n: True
G4 J?B@eRhuT\_: n=11 connected=True diam=3 triangle=True V-resolves=True proper-subset-resolves=False -> dim_m=n: True
G5 J?bB`rcb^h_: n=11 connected=True diam=3 triangle=True V-resolves=True proper-subset-resolves=False -> dim_m=n: True
G6 J?ABcZirTz?: n=11 connected=True diam=3 triangle=True V-resolves=True proper-subset-resolves=False -> dim_m=n: True
G7 J?`e`rcJ^h_: n=11 connected=True diam=3 triangle=True V-resolves=True proper-subset-resolves=False -> dim_m=n: True
G8 J?ABFDyvfm_: n=11 connected=True diam=3 triangle=True V-resolves=True proper-subset-resolves=False -> dim_m=n: True

== Check 3: G?`cmW (order 8) ==
V resolves: True, dim_m = 3, no 7-subset resolves: True

== Check 4: all DDI graphs of order 7 have a resolving proper subset ==
DDI graphs of order 7: 10, with no resolving proper subset: 0

AUDIT RESULT: ALL PASS


==> anc/part1_order11/build_geng.sh <==
#!/usr/bin/env bash
# Build geng from the nauty 2.8.9 source tree (subdirectory nauty2_8_9).
set -euo pipefail

ROOT="$(cd "$(dirname "$0")" && pwd)"
cd "$ROOT/nauty2_8_9"

./configure --quiet > configure.log 2>&1
make geng > make.log 2>&1

if [ -x geng ] || [ -x geng.exe ]; then
    echo BUILD_OK
else
    echo BUILD_FAILED >&2
    tail -n 8 configure.log make.log >&2
    exit 1
fi


==> anc/part1_order11/candidates11.txt <==
J?BDf?[hvq_
J?`CRJWzNl_
J?AF?zUyfh_
J?B@eRhuT\_
J?bB`rcb^h_
J?ABcZirTz?
J?`e`rcJ^h_
J?ABFDyvfm_


==> anc/part1_order11/check_figure.py <==
"""Red-flag audit check: the TikZ figure and the displayed edge list in
paper.tex must both equal E(G1) for G1 = J?BDf?[hvq_.

Run from anywhere: the script locates paper.tex by walking up from its own
directory (works both in the Zenodo layout, code/check_figure.py next to
paper.tex, and in the arXiv ancillary layout, anc/part1_order11/).
"""
import os
import re
import networkx as nx

root = os.path.dirname(os.path.abspath(__file__))
while not os.path.isfile(os.path.join(root, "paper.tex")):
    parent = os.path.dirname(root)
    if parent == root:
        raise FileNotFoundError("paper.tex not found above " + __file__)
    root = parent
tex = open(os.path.join(root, "paper.tex"), encoding="utf8").read()

G = nx.from_graph6_bytes(b"J?BDf?[hvq_")
true_edges = {tuple(sorted(e)) for e in G.edges()}

# --- TikZ figure ---
block = tex.split(r"\begin{tikzpicture}")[1].split(r"\end{tikzpicture}")[0]
coord2v = {}
for x, y, lab in re.findall(r"\\node\[vert\] at \(([-\d.]+),([-\d.]+)\) \{\$(\d+)\$\};", block):
    coord2v[(x, y)] = int(lab)
assert len(coord2v) == 11, f"expected 11 nodes, got {len(coord2v)}"

drawn = set()
for x1, y1, x2, y2 in re.findall(r"\(([-\d.]+),([-\d.]+)\) -- \(([-\d.]+),([-\d.]+)\)", block):
    u, v = coord2v[(x1, y1)], coord2v[(x2, y2)]
    drawn.add((min(u, v), max(u, v)))

# --- displayed edge list (0X notation, X = vertex 10) ---
listed = {(min(a, b), max(a, b))
          for a, b in [(int(e[0].replace("X", "10")), int(e[1:].replace("X", "10")))
                       for e in ["05", "06", "07", "09", "0X", "15", "17", "1X",
                                 "26", "27", "29", "2X", "36", "38", "3X", "48",
                                 "4X", "58", "59", "69", "79", "7X", "9X"]]}

print("figure edges :", len(drawn), " listed edges:", len(listed),
      " true edges:", len(true_edges))
assert drawn == true_edges, ("figure mismatch",
                             sorted(true_edges - drawn), sorted(drawn - true_edges))
assert listed == true_edges, ("edge-list mismatch",
                              sorted(true_edges - listed), sorted(listed - true_edges))
print("FIGURE AND EDGE LIST OK")


==> anc/part1_order11/check_iso.py <==
import itertools
import networkx as nx

Gs = [nx.from_graph6_bytes(l.strip().encode())
      for l in open("candidates11.txt") if l.strip()]
pairs = sum(nx.is_isomorphic(a, b) for a, b in itertools.combinations(Gs, 2))
print("isomorphic pairs:", pairs, "of", len(Gs) * (len(Gs) - 1) // 2)


==> anc/part1_order11/dimm_all.py <==
"""Exact dim_m distribution over ALL connected graphs in the g6 files
(not only DDI ones), to find the true maximum of dim_m as a function of n."""
import sys
import itertools
from collections import deque, Counter
from scan_g6 import parse_g6, all_dist


def dim_m(n, D):
    for k in range(1, n + 1):
        for S in itertools.combinations(range(n), k):
            seen = set()
            ok = True
            for x in range(n):
                t = tuple(sorted(D[x][s] for s in S))
                if t in seen:
                    ok = False
                    break
                seen.add(t)
            if ok:
                return k
    return 0  # infinity


for path in sys.argv[1:]:
    cnt = Counter()
    worst = (0, None)
    for line in open(path, "rb"):
        line = line.strip()
        if not line:
            continue
        n, adj = parse_g6(line)
        D = all_dist(n, adj)
        dm = dim_m(n, D)
        cnt[dm] += 1
        if dm > worst[0]:
            worst = (dm, line.decode())
    print(f"{path}: dim_m distribution (0 = infinity): "
          f"{dict(sorted(cnt.items()))}")
    print(f"  max finite dim_m = {worst[0]}  (graph {worst[1]}, n = {n})")
    sys.stdout.flush()


==> anc/part1_order11/dimm_all_output.txt <==
graph8c.g6: 11117 graphs, 91 DDI
  CONJECTURE FAILURES (no removable vertex): 1
    G?`cmW
  H5 failures (no center vertex removable): 9 (center works in 81/90)
    G?BDbW
    G?BDdW
    G?`eTg
    G?`ebW
    G?`vEs
    G?bBbW
    G?bBdW
    G?bDvW
    G?bNDo
graph9c.g6: 261080 graphs, 1474 DDI
  CONJECTURE FAILURES (no removable vertex): 40
    H?B@fA\
    H?B@lYr
    H?BDBi^
    H?BDBin
    H?BDFbN
    H?BDdZr
    H?BDfG}
    H?BDfG~
    H?BFLjj
    H?`DUZr
    H?`DUrf
    H?`FEpn
    H?`FFan
    H?`adHY
    H?`an?z
    H?`an?|
    H?`an@y
    H?`an@{
    H?`bMa\
    H?`bmhz
  H5 failures (no center vertex removable): 204 (center works in 1230/1434)
    H?AAFbk
    H?ABCdL
    H?ABCfH
    H?ABCfL
    H?ABCfX
    H?ABE`k
    H?ABEbk
    H?ABEek
    H?ABEfK
    H?ABEfM
    H?ABEf[
    H?ABEqu
    H?ABErq
    H?ABErs
    H?ABFbK
    H?ABFb[
    H?ABeIi
    H?ABeQb
    H?ABeQl
    H?ABeRe
graph8c.g6: dim_m distribution (0 = infinity): {0: 6787, 1: 1, 3: 1570, 4: 1980, 5: 731, 6: 48}
  max finite dim_m = 6  (graph G?Be~k, n = 8)
graph9c.g6: dim_m distribution (0 = infinity): {0: 157405, 1: 1, 3: 16590, 4: 50598, 5: 29769, 6: 5795, 7: 893, 8: 29}
  max finite dim_m = 8  (graph H?`cmVw, n = 9)


==> anc/part1_order11/environment.txt <==
Computing environment for the exhaustive scans and verifications
=================================================================

Hardware
  CPU:  AMD Ryzen 5 5600H (6 cores / 12 threads)
  RAM:  39 GB
  OS:   Microsoft Windows 11 Pro (64-bit)

Toolchain
  C++ compiler:  g++ 16.1.0 (MSYS2 / UCRT64)
  Compile flags: g++ -O2 -o scan11 scan11.cpp   (same for scan10.cpp, extend12.cpp)
  Python:        3.13.13
  networkx:      3.6.1

Graph generation
  nauty:         version 2.8.9, built from source with ./configure && make geng
                 (see build_geng.sh)
  source:        https://pallini.di.uniroma1.it/  (nauty2_8_9.tar.gz)
  SHA-256 of downloaded nauty tarball:
                 c97ab42bf48796a86a598bce3e9269047ca2b32c14fc23e07208a244fe52c4ee
  order-11 run:  geng -cq 11 i/8  for i = 0..7, eight parallel streams,
                 identical parameters apart from the res/mod split
                 (see run11.sh); wall time about 19 minutes.

Graph databases (orders 8-10)
  graph8c.g6, graph9c.g6, graph10c.g6 from B. McKay's graph data pages
  (https://users.cecs.anu.edu.au/~bdm/data/graphs.html); order-10 file
  distributed gzipped, decompressed before use.

Log encoding
  All text outputs in this package are UTF-8.


==> anc/part1_order11/extend12.cpp <==
// Extend n = 11 seed graphs (g6 strings on the command line) by one vertex
// with every possible neighbourhood mask.  For each connected DDI extension,
// compute dim_m exactly; report any extension with dim_m = 12.
#include <cstdio>
#include <cstring>
#include <cstdint>
#include <algorithm>

static int N;
static int dist[12][12];

static uint64_t sig_of(int x, uint32_t mask) {
    uint64_t sig = 0;
    while (mask) {
        int s = __builtin_ctz(mask);
        mask &= mask - 1;
        sig += 1ULL << (4 * dist[x][s]);
    }
    return sig;
}

static bool resolves(uint32_t mask) {
    uint64_t sigs[12];
    for (int x = 0; x < N; x++) sigs[x] = sig_of(x, mask);
    std::sort(sigs, sigs + N);
    for (int x = 1; x < N; x++) if (sigs[x] == sigs[x-1]) return false;
    return true;
}

static int adj[12];

static bool bfs_all() {                 // fills dist, false if disconnected
    for (int s = 0; s < N; s++) {
        for (int i = 0; i < N; i++) dist[s][i] = -1;
        dist[s][s] = 0;
        uint32_t frontier = 1u << s, seen = frontier;
        int d = 0;
        while (frontier) {
            uint32_t next = 0;
            d++;
            for (uint32_t fr = frontier; fr; fr &= fr - 1)
                next |= adj[__builtin_ctz(fr)] & ~seen;
            seen |= next;
            for (uint32_t nx = next; nx; nx &= nx - 1)
                dist[s][__builtin_ctz(nx)] = d;
            frontier = next;
        }
        if (seen != (1u << N) - 1) return false;
    }
    return true;
}

int main(int argc, char** argv) {
    int base_adj[11];
    int best = 0;
    long counterexamples = 0;
    for (int a = 1; a < argc; a++) {
        const char* line = argv[a];
        int n0 = line[0] - 63;          // must be 11
        memset(base_adj, 0, sizeof base_adj);
        int k = 0;
        for (int j = 1; j < n0; j++) for (int i = 0; i < j; i++, k++) {
            int c = line[1 + k/6] - 63;
            if ((c >> (5 - k%6)) & 1) { base_adj[i] |= 1<<j; base_adj[j] |= 1<<i; }
        }
        N = n0 + 1;
        for (uint32_t nb = 1; nb < (1u << n0); nb++) {
            for (int i = 0; i < n0; i++)
                adj[i] = base_adj[i] | (((nb >> i) & 1) << n0);
            adj[n0] = nb;
            if (!bfs_all()) continue;
            uint32_t full = (1u << N) - 1;
            if (!resolves(full)) continue;              // need DDI
            int dm = N;                                  // assume no proper subset resolves
            for (int kk = 1; kk < N && dm == N; kk++) {
                uint32_t m = (1u << kk) - 1, limit = 1u << N;
                while (m < limit) {
                    if (resolves(m)) { dm = kk; break; }
                    uint32_t c = m & -m, r = m + c;
                    m = (((r ^ m) >> 2) / c) | r;
                }
            }
            if (dm == N) {
                counterexamples++;
                printf("COUNTEREXAMPLE dim_m = n = %d: seed %s  nb-mask %u\n",
                       N, line, nb);
            }
            if (dm > best) {
                best = dm;
                printf("record dim_m = %d (n = %d): seed %s  nb-mask %u\n",
                       dm, N, line, nb);
                fflush(stdout);
            }
        }
    }
    printf("done, best dim_m over DDI extensions = %d (n = 12), "
           "counterexamples found: %ld\n", best, counterexamples);
    return 0;
}


==> anc/part1_order11/extend12_output.txt <==
record dim_m = 6 (n = 12): seed J?BDf?[hvq_  nb-mask 204
record dim_m = 7 (n = 12): seed J?BDf?[hvq_  nb-mask 1727
record dim_m = 8 (n = 12): seed J?BDf?[hvq_  nb-mask 1857
record dim_m = 11 (n = 12): seed J?`CRJWzNl_  nb-mask 1919
done, best dim_m over DDI extensions = 11 (n = 12), counterexamples found: 0


==> anc/part1_order11/paper_data.py <==
"""Collect all numbers needed for the paper.

Part 1: exact dim_m distribution over all connected graphs with n <= 7
        (networkx graph atlas), plus DDI counts and dim_m = n-1 attainers.
Part 2: invariants of the eight n = 11 counterexamples: edge count, degree
        sequence, diameter, girth, automorphism group order, and the full
        multiset table of one chosen example.
"""
import itertools
from collections import Counter
import networkx as nx

def dists(G):
    return dict(nx.all_pairs_shortest_path_length(G))

def resolves(nodes, S, d):
    seen = set()
    for x in nodes:
        sig = tuple(sorted(d[x][s] for s in S))
        if sig in seen:
            return False
        seen.add(sig)
    return True

def dim_m(G):
    nodes = list(G.nodes)
    d = dists(G)
    for k in range(1, len(nodes) + 1):
        for S in itertools.combinations(nodes, k):
            if resolves(nodes, S, d):
                return k
    return 0  # infinity

print("=== Part 1: all connected graphs, n = 2..7 (networkx atlas) ===")
per_n = {}
for G in nx.graph_atlas_g()[1:]:
    n = G.number_of_nodes()
    if n < 2 or not nx.is_connected(G):
        continue
    dm = dim_m(G)
    ddi = resolves(list(G.nodes), list(G.nodes), dists(G))
    rec = per_n.setdefault(n, {"total": 0, "ddi": 0, "dist": Counter()})
    rec["total"] += 1
    rec["ddi"] += ddi
    rec["dist"][dm] += 1
for n in sorted(per_n):
    r = per_n[n]
    finite = {k: v for k, v in r["dist"].items() if k > 0}
    mx = max(finite) if finite else 0
    print(f"n={n}: connected {r['total']}, DDI {r['ddi']}, "
          f"dim_m distribution (0=inf) {dict(sorted(r['dist'].items()))}, "
          f"max finite {mx}, attain n-1: {r['dist'].get(n-1, 0)}, "
          f"attain n: {r['dist'].get(n, 0)}")

print()
print("=== Part 2: the eight n = 11 counterexamples ===")
for line in open("candidates11.txt"):
    g6 = line.strip()
    if not g6:
        continue
    G = nx.from_graph6_bytes(g6.encode())
    n = G.number_of_nodes()
    deg = sorted(d for _, d in G.degree())
    aut = sum(1 for _ in nx.vf2pp_all_isomorphisms(G, G))
    print(f"{g6}: m={G.number_of_edges()}, deg={deg}, "
          f"diam={nx.diameter(G)}, girth={nx.girth(G)}, |Aut|={aut}")

print()
print("=== Part 3: multiset table of the first counterexample ===")
g6 = open("candidates11.txt").readline().strip()
G = nx.from_graph6_bytes(g6.encode())
d = dists(G)
print("graph6:", g6)
print("edges:", sorted(G.edges()))
for v in sorted(G.nodes):
    ms = sorted(d[v][u] for u in G.nodes)
    print(f"  r_m({v} | V) = {ms}")


==> anc/part1_order11/paper_data_output.txt <==
=== Part 1: all connected graphs, n = 2..7 (networkx atlas) ===
n=2: connected 1, DDI 0, dim_m distribution (0=inf) {1: 1}, max finite 1, attain n-1: 1, attain n: 0
n=3: connected 2, DDI 0, dim_m distribution (0=inf) {0: 1, 1: 1}, max finite 1, attain n-1: 0, attain n: 0
n=4: connected 6, DDI 0, dim_m distribution (0=inf) {0: 5, 1: 1}, max finite 1, attain n-1: 0, attain n: 0
n=5: connected 21, DDI 0, dim_m distribution (0=inf) {0: 16, 1: 1, 3: 4}, max finite 3, attain n-1: 0, attain n: 0
n=6: connected 112, DDI 0, dim_m distribution (0=inf) {0: 78, 1: 1, 3: 28, 4: 5}, max finite 4, attain n-1: 0, attain n: 0
n=7: connected 853, DDI 10, dim_m distribution (0=inf) {0: 557, 1: 1, 3: 188, 4: 93, 5: 14}, max finite 5, attain n-1: 0, attain n: 0

=== Part 2: the eight n = 11 counterexamples ===
J?BDf?[hvq_: m=23, deg=[2, 3, 3, 3, 4, 4, 4, 5, 5, 6, 7], diam=3, girth=3, |Aut|=1
J?`CRJWzNl_: m=25, deg=[2, 3, 3, 3, 4, 4, 5, 5, 6, 7, 8], diam=3, girth=3, |Aut|=1
J?AF?zUyfh_: m=24, deg=[2, 3, 3, 3, 4, 4, 5, 5, 6, 6, 7], diam=3, girth=3, |Aut|=1
J?B@eRhuT\_: m=24, deg=[2, 3, 3, 3, 4, 4, 5, 5, 6, 6, 7], diam=3, girth=3, |Aut|=1
J?bB`rcb^h_: m=25, deg=[3, 3, 3, 4, 4, 4, 5, 5, 6, 6, 7], diam=3, girth=3, |Aut|=1
J?ABcZirTz?: m=24, deg=[2, 3, 3, 4, 4, 4, 5, 5, 5, 6, 7], diam=3, girth=3, |Aut|=1
J?`e`rcJ^h_: m=25, deg=[3, 3, 3, 4, 4, 4, 5, 5, 6, 6, 7], diam=3, girth=3, |Aut|=1
J?ABFDyvfm_: m=26, deg=[2, 3, 3, 4, 4, 5, 5, 5, 6, 7, 8], diam=3, girth=3, |Aut|=1

=== Part 3: multiset table of the first counterexample ===
graph6: J?BDf?[hvq_
edges: [(0, 5), (0, 6), (0, 7), (0, 9), (0, 10), (1, 5), (1, 7), (1, 10), (2, 6), (2, 7), (2, 9), (2, 10), (3, 6), (3, 8), (3, 10), (4, 8), (4, 10), (5, 8), (5, 9), (6, 9), (7, 9), (7, 10), (9, 10)]
  r_m(0 | V) = [0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2]
  r_m(1 | V) = [0, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3]
  r_m(2 | V) = [0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3]
  r_m(3 | V) = [0, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2]
  r_m(4 | V) = [0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 3]
  r_m(5 | V) = [0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2]
  r_m(6 | V) = [0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3]
  r_m(7 | V) = [0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3]
  r_m(8 | V) = [0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3]
  r_m(9 | V) = [0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2]
  r_m(10 | V) = [0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2]


==> anc/part1_order11/run11.sh <==
#!/usr/bin/env bash
# Exhaustive order-11 scan: eight disjoint geng res/mod streams in parallel.
# Run from the directory containing geng, scan11 and aggregate_extremal_counts.py.
set -euo pipefail

ROOT="$(cd "$(dirname "$0")" && pwd)"
GENG="${GENG:-$ROOT/nauty2_8_9/geng}"
SCANNER="${SCANNER:-$ROOT/scan11}"

pids=()
for i in 0 1 2 3 4 5 6 7; do
    (
        "$GENG" -cq 11 "$i/8" |
        "$SCANNER" - \
            > "$ROOT/scan11_out_$i.txt" \
            2> "$ROOT/scan11_stats_$i.txt"
    ) &
    pids+=("$!")
done

status=0
for pid in "${pids[@]}"; do
    wait "$pid" || status=1
done
[ "$status" -eq 0 ] || { echo "A STREAM FAILED" >&2; exit 1; }

# Certify totals (1,006,700,565 graphs), the DDI distribution, and the
# extremal counts (3,776 graphs with dim_m = 10; the 8 with dim_m = 11).
python "$ROOT/aggregate_extremal_counts.py"
echo ALL_PARTS_DONE


==> anc/part1_order11/scan10.cpp <==
// Hunt for graphs with dim_m >= n-1 (and DDI counterexamples with dim_m = n)
// in a g6 database of connected graphs, n <= 10.
//
// Per graph:
//   - all-pairs BFS distances;
//   - DDI test (all sorted distance rows distinct)  [necessary for dim_m = n];
//   - "some (n-1)-subset resolves" test             [necessary for dim_m = n-1];
//   - if either holds, compute exact dim_m by subset enumeration
//     (sizes ascending, Gosper's hack), and report graphs with dim_m >= n-1;
//     also collect the dim_m distribution of DDI graphs.
#include <cstdio>
#include <cstring>
#include <cstdint>
#include <algorithm>
#include <map>
#include <string>

static int N;
static int dist[10][10];

static uint64_t sig_of(int x, uint32_t mask) {
    uint64_t sig = 0;
    while (mask) {
        int s = __builtin_ctz(mask);
        mask &= mask - 1;
        sig += 1ULL << (4 * dist[x][s]);   // count distances in nibbles
    }
    return sig;
}

static bool resolves(uint32_t mask) {
    uint64_t sigs[10];
    for (int x = 0; x < N; x++) sigs[x] = sig_of(x, mask);
    std::sort(sigs, sigs + N);
    for (int x = 1; x < N; x++) if (sigs[x] == sigs[x-1]) return false;
    return true;
}

static int dim_m_exact() {
    for (int k = 1; k <= N; k++) {
        uint32_t m = (1u << k) - 1;
        uint32_t limit = 1u << N;
        while (m < limit) {
            if (resolves(m)) return k;
            uint32_t c = m & -m, r = m + c;           // Gosper
            m = (((r ^ m) >> 2) / c) | r;
        }
    }
    return 0; // infinity (cannot happen if a necessary flag held)
}

int main(int argc, char** argv) {
    FILE* f = fopen(argv[1], "rb");
    if (!f) { fprintf(stderr, "cannot open %s\n", argv[1]); return 1; }
    char line[64];
    long total = 0, ddi_count = 0, flag9 = 0;
    std::map<int,long> ddi_dist;
    int adj[10]; // bitmask adjacency
    while (fgets(line, sizeof line, f)) {
        int len = (int)strlen(line);
        while (len && (line[len-1] == '\n' || line[len-1] == '\r')) line[--len] = 0;
        if (!len) continue;
        total++;
        N = line[0] - 63;
        memset(adj, 0, sizeof adj);
        int k = 0;
        for (int j = 1; j < N; j++) for (int i = 0; i < j; i++, k++) {
            int c = line[1 + k/6] - 63;
            if ((c >> (5 - k%6)) & 1) { adj[i] |= 1<<j; adj[j] |= 1<<i; }
        }
        // BFS all pairs
        for (int s = 0; s < N; s++) {
            for (int i = 0; i < N; i++) dist[s][i] = -1;
            dist[s][s] = 0;
            uint32_t frontier = 1u << s, seen = frontier;
            int d = 0;
            while (frontier) {
                uint32_t next = 0;
                d++;
                uint32_t fr = frontier;
                while (fr) {
                    int x = __builtin_ctz(fr); fr &= fr - 1;
                    next |= adj[x] & ~seen;
                }
                seen |= next;
                uint32_t nx = next;
                while (nx) { int y = __builtin_ctz(nx); nx &= nx-1; dist[s][y] = d; }
                frontier = next;
            }
        }
        uint32_t full = (1u << N) - 1;
        bool is_ddi = resolves(full);
        bool has9 = false;
        for (int v = 0; v < N && !has9; v++)
            if (resolves(full ^ (1u << v))) has9 = true;
        if (!is_ddi && !has9) continue;
        if (is_ddi) ddi_count++;
        if (has9) flag9++;
        int dm = dim_m_exact();
        if (is_ddi) ddi_dist[dm]++;
        if (dm >= N - 1 || (is_ddi && dm >= N - 3))
            printf("dim_m = %d (n = %d, DDI = %d): %s\n", dm, N, (int)is_ddi, line);
    }
    fprintf(stderr, "total %ld, DDI %ld, some-(n-1)-subset-resolves %ld\n",
            total, ddi_count, flag9);
    fprintf(stderr, "DDI dim_m distribution:");
    for (auto& kv : ddi_dist) fprintf(stderr, " %d:%ld", kv.first, kv.second);
    fprintf(stderr, "\n");
    fclose(f);
    return 0;
}


==> anc/part1_order11/scan10_output.txt <==
dim_m = 9 (n = 10, DDI = 0): I?ABeYsmO
dim_m = 9 (n = 10, DDI = 0): I?AFF`[}G
dim_m = 9 (n = 10, DDI = 0): I?B@dQt^g
dim_m = 9 (n = 10, DDI = 0): I?B@lP{lw
dim_m = 9 (n = 10, DDI = 0): I?B@lP{nW
dim_m = 9 (n = 10, DDI = 0): I?B@lRWyw
dim_m = 9 (n = 10, DDI = 0): I?B@mQh}o
dim_m = 9 (n = 10, DDI = 0): I?B@vAXvW
dim_m = 9 (n = 10, DDI = 0): I?B@vApvo
dim_m = 9 (n = 10, DDI = 0): I?BDCxyko
dim_m = 9 (n = 10, DDI = 0): I?BDEjw}G
dim_m = 9 (n = 10, DDI = 0): I?BDbQZvG
dim_m = 9 (n = 10, DDI = 0): I?BDbX[zo
dim_m = 9 (n = 10, DDI = 0): I?BDbX\zO
dim_m = 9 (n = 10, DDI = 0): I?BDbZSvg
dim_m = 9 (n = 10, DDI = 0): I?BDbpwWw
dim_m = 9 (n = 10, DDI = 0): I?BDdTw|g
dim_m = 9 (n = 10, DDI = 0): I?BDdTy|_
dim_m = 9 (n = 10, DDI = 0): I?BDdTy|g
dim_m = 9 (n = 10, DDI = 0): I?BDdVWzg
dim_m = 9 (n = 10, DDI = 0): I?BDdVW|g
dim_m = 9 (n = 10, DDI = 0): I?BDdVwz_
dim_m = 9 (n = 10, DDI = 0): I?BDdVw|g
dim_m = 9 (n = 10, DDI = 0): I?BDdVy|g
dim_m = 9 (n = 10, DDI = 0): I?BDdYz}W
dim_m = 9 (n = 10, DDI = 0): I?BDdZwmw
dim_m = 9 (n = 10, DDI = 0): I?BDd^wyW
dim_m = 9 (n = 10, DDI = 0): I?BDdrxjw
dim_m = 9 (n = 10, DDI = 0): I?BDfE[}W
dim_m = 9 (n = 10, DDI = 0): I?BDfFx}W
dim_m = 9 (n = 10, DDI = 0): I?BDfPxjw
dim_m = 9 (n = 10, DDI = 0): I?BDfrwww
dim_m = 9 (n = 10, DDI = 0): I?BDlZW|g
dim_m = 9 (n = 10, DDI = 0): I?BFKxw|_
dim_m = 9 (n = 10, DDI = 0): I?BFKzozg
dim_m = 9 (n = 10, DDI = 0): I?BFKzw|_
dim_m = 9 (n = 10, DDI = 0): I?Bcv`wsw
dim_m = 9 (n = 10, DDI = 0): I?BcvbR}G
dim_m = 9 (n = 10, DDI = 0): I?BcvbT}O
dim_m = 9 (n = 10, DDI = 0): I?Bcvbgso
dim_m = 9 (n = 10, DDI = 0): I?`DEd{rO
dim_m = 9 (n = 10, DDI = 0): I?`DEfL~?
dim_m = 9 (n = 10, DDI = 0): I?`DEfL~O
dim_m = 9 (n = 10, DDI = 0): I?`DFjsqw
dim_m = 9 (n = 10, DDI = 0): I?`DTrrnW
dim_m = 9 (n = 10, DDI = 0): I?`DUNonO
dim_m = 9 (n = 10, DDI = 0): I?`DUXsuG
dim_m = 9 (n = 10, DDI = 0): I?`DV`N^G
dim_m = 9 (n = 10, DDI = 0): I?`DVa{{w
dim_m = 9 (n = 10, DDI = 0): I?`DVrwpw
dim_m = 9 (n = 10, DDI = 0): I?`DbHZzg
dim_m = 9 (n = 10, DDI = 0): I?`DbH]yw
dim_m = 9 (n = 10, DDI = 0): I?`DbRTfg
dim_m = 9 (n = 10, DDI = 0): I?`DbRTfw
dim_m = 9 (n = 10, DDI = 0): I?`DdVrng
dim_m = 9 (n = 10, DDI = 0): I?`Ddfjng
dim_m = 9 (n = 10, DDI = 0): I?`DePd^o
dim_m = 9 (n = 10, DDI = 0): I?`DfC||O
dim_m = 9 (n = 10, DDI = 0): I?`DfD\|O
dim_m = 9 (n = 10, DDI = 0): I?`DfH[{w
dim_m = 9 (n = 10, DDI = 0): I?`DfHwlw
dim_m = 9 (n = 10, DDI = 0): I?`DfU{kw
dim_m = 9 (n = 10, DDI = 0): I?`FC[||O
dim_m = 9 (n = 10, DDI = 0): I?`FC^t|W
dim_m = 9 (n = 10, DDI = 0): I?`FCtsvg
dim_m = 9 (n = 10, DDI = 0): I?`FCvsv_
dim_m = 9 (n = 10, DDI = 0): I?`FCzojo
dim_m = 9 (n = 10, DDI = 0): I?`FDU{{w
dim_m = 9 (n = 10, DDI = 0): I?`FDVt|W
dim_m = 9 (n = 10, DDI = 0): I?`FF_|}O
dim_m = 9 (n = 10, DDI = 0): I?`FFrwRw
dim_m = 9 (n = 10, DDI = 0): I?`FFrwXw
dim_m = 9 (n = 10, DDI = 0): I?`abNt]w
dim_m = 9 (n = 10, DDI = 0): I?`adLylo
dim_m = 9 (n = 10, DDI = 0): I?`adLylw
dim_m = 9 (n = 10, DDI = 0): I?`adLzlw
dim_m = 9 (n = 10, DDI = 0): I?`adrFjg
dim_m = 9 (n = 10, DDI = 0): I?`adrLxg
dim_m = 9 (n = 10, DDI = 0): I?`adrLxw
dim_m = 9 (n = 10, DDI = 0): I?`aeg}|W
dim_m = 9 (n = 10, DDI = 0): I?`aehy|O
dim_m = 9 (n = 10, DDI = 0): I?`aehy|W
dim_m = 9 (n = 10, DDI = 0): I?`afHy|O
dim_m = 9 (n = 10, DDI = 0): I?`afHy|W
dim_m = 9 (n = 10, DDI = 0): I?`afg}Fw
dim_m = 9 (n = 10, DDI = 0): I?`afg}Tw
dim_m = 9 (n = 10, DDI = 0): I?`afg}tW
dim_m = 9 (n = 10, DDI = 0): I?`afhyXw
dim_m = 9 (n = 10, DDI = 0): I?`afrstW
dim_m = 9 (n = 10, DDI = 0): I?`amjx}W
dim_m = 9 (n = 10, DDI = 0): I?`anJk~?
dim_m = 9 (n = 10, DDI = 0): I?`anrwtW
dim_m = 9 (n = 10, DDI = 0): I?`bEhytw
dim_m = 9 (n = 10, DDI = 0): I?`bEhy|O
dim_m = 9 (n = 10, DDI = 0): I?`bF`]|O
dim_m = 9 (n = 10, DDI = 0): I?`bF`]|W
dim_m = 9 (n = 10, DDI = 0): I?`bF`^|W
dim_m = 9 (n = 10, DDI = 0): I?`bFh]lW
dim_m = 9 (n = 10, DDI = 0): I?`bFh]{W
dim_m = 9 (n = 10, DDI = 0): I?`bInT]o
dim_m = 9 (n = 10, DDI = 0): I?`bNrwtW
dim_m = 9 (n = 10, DDI = 0): I?`bcrIzg
dim_m = 9 (n = 10, DDI = 0): I?`bmhw]o
dim_m = 9 (n = 10, DDI = 0): I?`bmhw]w
dim_m = 9 (n = 10, DDI = 0): I?`bmhx]o
dim_m = 9 (n = 10, DDI = 0): I?`bmhz]o
dim_m = 9 (n = 10, DDI = 0): I?`bmhz]w
dim_m = 9 (n = 10, DDI = 0): I?`bmjT]o
dim_m = 9 (n = 10, DDI = 0): I?`bmjT]w
dim_m = 9 (n = 10, DDI = 0): I?`bn`^Vw
dim_m = 9 (n = 10, DDI = 0): I?`bnboVw
dim_m = 9 (n = 10, DDI = 0): I?`bnbpVw
dim_m = 9 (n = 10, DDI = 0): I?`bnjsUw
dim_m = 9 (n = 10, DDI = 0): I?`ckvV}g
dim_m = 9 (n = 10, DDI = 0): I?`cmVV}g
dim_m = 9 (n = 10, DDI = 0): I?`cunwdw
dim_m = 9 (n = 10, DDI = 0): I?`cunwpw
dim_m = 9 (n = 10, DDI = 0): I?`cuq{xW
dim_m = 9 (n = 10, DDI = 0): I?`curcnW
dim_m = 9 (n = 10, DDI = 0): I?`cvH{vO
dim_m = 9 (n = 10, DDI = 0): I?`cvJ[nO
dim_m = 9 (n = 10, DDI = 0): I?`cvJwvO
dim_m = 9 (n = 10, DDI = 0): I?`eKvV}g
dim_m = 9 (n = 10, DDI = 0): I?`eVrUdw
dim_m = 9 (n = 10, DDI = 0): I?`ebVoeg
dim_m = 9 (n = 10, DDI = 0): I?`edPsVW
dim_m = 9 (n = 10, DDI = 0): I?`edpsVW
dim_m = 9 (n = 10, DDI = 0): I?`eeqwTw
dim_m = 9 (n = 10, DDI = 0): I?`efDsVG
dim_m = 9 (n = 10, DDI = 0): I?`efDsVg
dim_m = 9 (n = 10, DDI = 0): I?`ejpt]w
dim_m = 9 (n = 10, DDI = 0): I?`ejpy\W
dim_m = 9 (n = 10, DDI = 0): I?`fErwRw
dim_m = 9 (n = 10, DDI = 0): I?`fepmuw
dim_m = 9 (n = 10, DDI = 0): I?`vEVj}g
dim_m = 9 (n = 10, DDI = 0): I?aJEdwxw
dim_m = 9 (n = 10, DDI = 0): I?aJEfZ|W
dim_m = 9 (n = 10, DDI = 0): I?aJEfwto
dim_m = 9 (n = 10, DDI = 0): I?aJEfwtw
dim_m = 9 (n = 10, DDI = 0): I?aJEfwxo
dim_m = 9 (n = 10, DDI = 0): I?aJErtuw
dim_m = 9 (n = 10, DDI = 0): I?aJEvssw
dim_m = 9 (n = 10, DDI = 0): I?aJEvsuW
dim_m = 9 (n = 10, DDI = 0): I?aJFFWmw
dim_m = 9 (n = 10, DDI = 0): I?b@bqemw
dim_m = 9 (n = 10, DDI = 0): I?b@bqfmw
dim_m = 9 (n = 10, DDI = 0): I?b@bqf{g
dim_m = 9 (n = 10, DDI = 0): I?b@bqrjg
dim_m = 9 (n = 10, DDI = 0): I?b@bqrjw
dim_m = 9 (n = 10, DDI = 0): I?b@bqrxg
dim_m = 9 (n = 10, DDI = 0): I?b@dMz}W
dim_m = 9 (n = 10, DDI = 0): I?b@dNr}W
dim_m = 9 (n = 10, DDI = 0): I?b@dNwmw
dim_m = 9 (n = 10, DDI = 0): I?b@fBTV_
dim_m = 9 (n = 10, DDI = 0): I?b@fBTVo
dim_m = 9 (n = 10, DDI = 0): I?b@fE{yo
dim_m = 9 (n = 10, DDI = 0): I?b@fE{yw
dim_m = 9 (n = 10, DDI = 0): I?b@fQ\tw
dim_m = 9 (n = 10, DDI = 0): I?b@fRTfg
dim_m = 9 (n = 10, DDI = 0): I?b@fRTfw
dim_m = 9 (n = 10, DDI = 0): I?b@fU{ww
dim_m = 9 (n = 10, DDI = 0): I?b@frqhw
dim_m = 9 (n = 10, DDI = 0): I?bBBgz|O
dim_m = 9 (n = 10, DDI = 0): I?bBBgz|W
dim_m = 9 (n = 10, DDI = 0): I?bBBg~|W
dim_m = 9 (n = 10, DDI = 0): I?bBDbevg
dim_m = 9 (n = 10, DDI = 0): I?bBEc|fo
dim_m = 9 (n = 10, DDI = 0): I?bBEoyzW
dim_m = 9 (n = 10, DDI = 0): I?bBF_yzW
dim_m = 9 (n = 10, DDI = 0): I?bBF`]|O
dim_m = 9 (n = 10, DDI = 0): I?bBF`]|W
dim_m = 9 (n = 10, DDI = 0): I?bBFg}\W
dim_m = 9 (n = 10, DDI = 0): I?bBFh]{W
dim_m = 9 (n = 10, DDI = 0): I?bBbfcYw
dim_m = 9 (n = 10, DDI = 0): I?bBfJcnW
dim_m = 9 (n = 10, DDI = 0): I?bDvPwpW
dim_m = 9 (n = 10, DDI = 0): I?bEJbeng
dim_m = 9 (n = 10, DDI = 0): I?bLRasng
dim_m = 9 (n = 10, DDI = 0): I?bfBbkv_
dim_m = 9 (n = 10, DDI = 0): I?bfBbk~_
dim_m = 9 (n = 10, DDI = 0): I?otPlsdg
dim_m = 9 (n = 10, DDI = 0): I?otPnStW
dim_m = 9 (n = 10, DDI = 0): I?otPnTtg
dim_m = 9 (n = 10, DDI = 0): I?ouPvceW
dim_m = 9 (n = 10, DDI = 0): I?ouTUl{o
dim_m = 9 (n = 10, DDI = 0): I?ov@^oaw
dim_m = 9 (n = 10, DDI = 0): I?ov@mwxo
dim_m = 9 (n = 10, DDI = 0): I?ov@mwxw
dim_m = 9 (n = 10, DDI = 0): I?ov@myxo
dim_m = 9 (n = 10, DDI = 0): I?ov@myxw
dim_m = 9 (n = 10, DDI = 0): I?ovC^oHw
dim_m = 9 (n = 10, DDI = 0): I?ovEVcmw
dim_m = 9 (n = 10, DDI = 0): I?qa`jitg
dim_m = 9 (n = 10, DDI = 0): I?qaaylmo
dim_m = 9 (n = 10, DDI = 0): I?qaczx}W
dim_m = 9 (n = 10, DDI = 0): I?qadYqVW
dim_m = 9 (n = 10, DDI = 0): I?qadZQ]_
dim_m = 9 (n = 10, DDI = 0): I?qadZT\g
dim_m = 9 (n = 10, DDI = 0): I?qadhwbo
dim_m = 9 (n = 10, DDI = 0): I?qadhwdo
dim_m = 9 (n = 10, DDI = 0): I?qadhwdw
dim_m = 9 (n = 10, DDI = 0): I?qadjibw
dim_m = 9 (n = 10, DDI = 0): I?qadzwuW
dim_m = 9 (n = 10, DDI = 0): I?qafQ{]o
dim_m = 9 (n = 10, DDI = 0): I?qafrwfW
dim_m = 9 (n = 10, DDI = 0): ICOceajVo
dim_m = 9 (n = 10, DDI = 0): ICOcefxrw
dim_m = 9 (n = 10, DDI = 0): ICOcfbM}O
dim_m = 9 (n = 10, DDI = 0): ICOcfbM}W
dim_m = 9 (n = 10, DDI = 0): ICOcfbN}W
dim_m = 9 (n = 10, DDI = 0): ICOcfrMsw
dim_m = 9 (n = 10, DDI = 0): ICOcfrM{W
dim_m = 9 (n = 10, DDI = 0): ICOedb[uw
dim_m = 9 (n = 10, DDI = 0): ICOfCt[l_
dim_m = 9 (n = 10, DDI = 0): ICOfCuuv_
dim_m = 9 (n = 10, DDI = 0): ICQU`Zp}W
dim_m = 9 (n = 10, DDI = 0): ICQbPnh\w
dim_m = 9 (n = 10, DDI = 0): ICQbPnoNo
dim_m = 9 (n = 10, DDI = 0): ICQbPnoNw
dim_m = 9 (n = 10, DDI = 0): ICQbPnpNo
dim_m = 9 (n = 10, DDI = 0): ICQbPnpNw
dim_m = 9 (n = 10, DDI = 0): ICQbQmwHw
dim_m = 9 (n = 10, DDI = 0): ICQbQmwWw
dim_m = 9 (n = 10, DDI = 0): ICQbQnh\w
dim_m = 9 (n = 10, DDI = 0): ICQbQpM\w
dim_m = 9 (n = 10, DDI = 0): ICQbRMwSw
dim_m = 9 (n = 10, DDI = 0): ICQbRekZw
dim_m = 9 (n = 10, DDI = 0): ICQbRek\o
dim_m = 9 (n = 10, DDI = 0): ICQbRek\w
dim_m = 9 (n = 10, DDI = 0): ICQbRel\o
dim_m = 9 (n = 10, DDI = 0): ICQbRel\w
dim_m = 9 (n = 10, DDI = 0): ICQbRewPw
dim_m = 9 (n = 10, DDI = 0): ICQbRew\o
dim_m = 9 (n = 10, DDI = 0): ICQbRew\w
dim_m = 9 (n = 10, DDI = 0): ICQbRex\o
dim_m = 9 (n = 10, DDI = 0): ICQbRex\w
dim_m = 9 (n = 10, DDI = 0): ICQbdLkbg
dim_m = 9 (n = 10, DDI = 0): ICQdnRUTw
dim_m = 9 (n = 10, DDI = 0): ICQeJOxNw
dim_m = 9 (n = 10, DDI = 0): ICQeThktw
dim_m = 9 (n = 10, DDI = 0): ICQeTjsfw
dim_m = 9 (n = 10, DDI = 0): ICQe`phNW
dim_m = 9 (n = 10, DDI = 0): ICQebQ{zG
dim_m = 9 (n = 10, DDI = 0): ICQebR[~G
dim_m = 9 (n = 10, DDI = 0): ICQf?xYyw
dim_m = 9 (n = 10, DDI = 0): ICQf@m[Fg
dim_m = 9 (n = 10, DDI = 0): ICQf@m[Ww
dim_m = 9 (n = 10, DDI = 0): ICQfCxYyw


==> anc/part1_order11/scan10_stats.txt <==
total 11716571, DDI 37135, some-(n-1)-subset-resolves 434936
DDI dim_m distribution: 3:14254 4:21367 5:1441 6:66 7:5 8:2
exit_status: 0


==> anc/part1_order11/scan11.cpp <==
// Hunt for graphs with dim_m >= n-1 (and DDI counterexamples with dim_m = n)
// in a g6 database of connected graphs, n <= 10.
//
// Per graph:
//   - all-pairs BFS distances;
//   - DDI test (all sorted distance rows distinct)  [necessary for dim_m = n];
//   - "some (n-1)-subset resolves" test             [necessary for dim_m = n-1];
//   - if either holds, compute exact dim_m by subset enumeration
//     (sizes ascending, Gosper's hack), and report graphs with dim_m >= n-1;
//     also collect the dim_m distribution of DDI graphs.
#include <cstdio>
#include <cstring>
#include <cstdint>
#include <algorithm>
#include <map>
#include <string>

static int N;
static int dist[12][12];

static uint64_t sig_of(int x, uint32_t mask) {
    uint64_t sig = 0;
    while (mask) {
        int s = __builtin_ctz(mask);
        mask &= mask - 1;
        sig += 1ULL << (4 * dist[x][s]);   // count distances in nibbles
    }
    return sig;
}

static bool resolves(uint32_t mask) {
    uint64_t sigs[12];
    for (int x = 0; x < N; x++) sigs[x] = sig_of(x, mask);
    std::sort(sigs, sigs + N);
    for (int x = 1; x < N; x++) if (sigs[x] == sigs[x-1]) return false;
    return true;
}

static int dim_m_exact() {
    for (int k = 1; k <= N; k++) {
        uint32_t m = (1u << k) - 1;
        uint32_t limit = 1u << N;
        while (m < limit) {
            if (resolves(m)) return k;
            uint32_t c = m & -m, r = m + c;           // Gosper
            m = (((r ^ m) >> 2) / c) | r;
        }
    }
    return 0; // infinity (cannot happen if a necessary flag held)
}

int main(int argc, char** argv) {
    FILE* f = (argc > 1 && strcmp(argv[1], "-") != 0) ? fopen(argv[1], "rb")
                                                      : stdin;
    if (!f) { fprintf(stderr, "cannot open %s\n", argv[1]); return 1; }
    char line[64];
    long total = 0, ddi_count = 0, flag9 = 0;
    std::map<int,long> ddi_dist;
    int adj[12]; // bitmask adjacency
    while (fgets(line, sizeof line, f)) {
        int len = (int)strlen(line);
        while (len && (line[len-1] == '\n' || line[len-1] == '\r')) line[--len] = 0;
        if (!len) continue;
        total++;
        N = line[0] - 63;
        memset(adj, 0, sizeof adj);
        int k = 0;
        for (int j = 1; j < N; j++) for (int i = 0; i < j; i++, k++) {
            int c = line[1 + k/6] - 63;
            if ((c >> (5 - k%6)) & 1) { adj[i] |= 1<<j; adj[j] |= 1<<i; }
        }
        // BFS all pairs
        for (int s = 0; s < N; s++) {
            for (int i = 0; i < N; i++) dist[s][i] = -1;
            dist[s][s] = 0;
            uint32_t frontier = 1u << s, seen = frontier;
            int d = 0;
            while (frontier) {
                uint32_t next = 0;
                d++;
                uint32_t fr = frontier;
                while (fr) {
                    int x = __builtin_ctz(fr); fr &= fr - 1;
                    next |= adj[x] & ~seen;
                }
                seen |= next;
                uint32_t nx = next;
                while (nx) { int y = __builtin_ctz(nx); nx &= nx-1; dist[s][y] = d; }
                frontier = next;
            }
        }
        uint32_t full = (1u << N) - 1;
        bool is_ddi = resolves(full);
        bool has9 = false;
        for (int v = 0; v < N && !has9; v++)
            if (resolves(full ^ (1u << v))) has9 = true;
        if (!is_ddi && !has9) continue;
        if (is_ddi) ddi_count++;
        if (has9) flag9++;
        int dm = dim_m_exact();
        if (is_ddi) ddi_dist[dm]++;
        if (dm >= N - 1 || (is_ddi && dm >= N - 3))
            printf("dim_m = %d (n = %d, DDI = %d): %s\n", dm, N, (int)is_ddi, line);
    }
    fprintf(stderr, "total %ld, DDI %ld, some-(n-1)-subset-resolves %ld\n",
            total, ddi_count, flag9);
    fprintf(stderr, "DDI dim_m distribution:");
    for (auto& kv : ddi_dist) fprintf(stderr, " %d:%ld", kv.first, kv.second);
    fprintf(stderr, "\n");
    fclose(f);
    return 0;
}


==> anc/part1_order11/scan11_out_0.txt <==
dim_m = 10 (n = 11, DDI = 0): J??CBrc{e}?
dim_m = 10 (n = 11, DDI = 0): J??CBra|E}?
dim_m = 10 (n = 11, DDI = 0): J??CBrs{f\?
dim_m = 10 (n = 11, DDI = 0): J??FEewnA{_
dim_m = 10 (n = 11, DDI = 0): J??FEewvfi_
dim_m = 10 (n = 11, DDI = 0): J?ABAqw\Ud_
dim_m = 10 (n = 11, DDI = 0): J?ABArPbfi_
dim_m = 10 (n = 11, DDI = 0): J?ABAqb\Ts_
dim_m = 10 (n = 11, DDI = 0): J?ABEes^FU?
dim_m = 10 (n = 11, DDI = 0): J?ABEesyvw?
dim_m = 10 (n = 11, DDI = 0): J?ABEesyvw_
dim_m = 10 (n = 11, DDI = 0): J?ABEdk[nU?
dim_m = 10 (n = 11, DDI = 0): J?ABEf[^Av_
dim_m = 10 (n = 11, DDI = 0): J?ABEfY^Qz?
dim_m = 10 (n = 11, DDI = 0): J?ABEdy^Er?
dim_m = 10 (n = 11, DDI = 0): J?ABEdy^Er_
dim_m = 10 (n = 11, DDI = 0): J?ABEd\^Ut_
dim_m = 10 (n = 11, DDI = 0): J?ABEfy}dN_
dim_m = 10 (n = 11, DDI = 0): J?ABEz[|FR?
dim_m = 10 (n = 11, DDI = 0): J?ABfRWRzZ?
dim_m = 10 (n = 11, DDI = 0): J?ABfRSfVJ?
dim_m = 10 (n = 11, DDI = 0): J?ABfRSRqv_
dim_m = 8 (n = 11, DDI = 1): J?ABfRS}Vy_
dim_m = 10 (n = 11, DDI = 0): J?ABfRSx\x_
dim_m = 10 (n = 11, DDI = 0): J?ABfRKlD{_
dim_m = 10 (n = 11, DDI = 0): J?ABfRK\?~_
dim_m = 10 (n = 11, DDI = 0): J?ABfRKx^y_
dim_m = 10 (n = 11, DDI = 0): J?ABfPkVUT_
dim_m = 10 (n = 11, DDI = 0): J?ABfQ[rv]_
dim_m = 10 (n = 11, DDI = 0): J?ABfP[{?~_
dim_m = 10 (n = 11, DDI = 0): J?ABfP[Jqv_
dim_m = 10 (n = 11, DDI = 0): J?ABfRLnFQ_
dim_m = 10 (n = 11, DDI = 0): J?ABeMkvDN_
dim_m = 10 (n = 11, DDI = 0): J?AEL`gVNW_
dim_m = 10 (n = 11, DDI = 0): J?AEL`w\f]?
dim_m = 10 (n = 11, DDI = 0): J?AEL`wxT}?
dim_m = 10 (n = 11, DDI = 0): J?AEL`wnfm_
dim_m = 10 (n = 11, DDI = 0): J?AEL`wnd}_
dim_m = 10 (n = 11, DDI = 0): J?AEL`wmt}_
dim_m = 10 (n = 11, DDI = 0): J?AEL`wlvY?
dim_m = 10 (n = 11, DDI = 0): J?AEL`wlv]?
dim_m = 8 (n = 11, DDI = 1): J?AELbKzN{?
dim_m = 10 (n = 11, DDI = 0): J?AELbKzJx_
dim_m = 8 (n = 11, DDI = 1): J?AELbKyn{?
dim_m = 8 (n = 11, DDI = 1): J?AEL`iyn{?
dim_m = 10 (n = 11, DDI = 0): J?AELae}D}_
dim_m = 10 (n = 11, DDI = 0): J?AEL`ymp^_
dim_m = 10 (n = 11, DDI = 0): J?AELbd~Fw_
dim_m = 10 (n = 11, DDI = 0): J?AELal~@^?
dim_m = 10 (n = 11, DDI = 0): J?AELal~@^_
dim_m = 10 (n = 11, DDI = 0): J?AELbm~Fw_
dim_m = 10 (n = 11, DDI = 0): J?AFfJWNCp_
dim_m = 10 (n = 11, DDI = 0): J?BDApWk[{_
dim_m = 10 (n = 11, DDI = 0): J?BDArW^Cf?
dim_m = 10 (n = 11, DDI = 0): J?BDArS}fs?
dim_m = 8 (n = 11, DDI = 1): J?BDArSxl|?
dim_m = 8 (n = 11, DDI = 1): J?BDArSln\?
dim_m = 10 (n = 11, DDI = 0): J?BDAq[nf{_
dim_m = 10 (n = 11, DDI = 0): J?BDAqqnb|_
dim_m = 10 (n = 11, DDI = 0): J?BDApqd\{_
dim_m = 10 (n = 11, DDI = 0): J?BDAoytf]?
dim_m = 10 (n = 11, DDI = 0): J?BDAqUF~w?
dim_m = 10 (n = 11, DDI = 0): J?BDApd}Bn_
dim_m = 8 (n = 11, DDI = 1): J?BDApd|Nx?
dim_m = 10 (n = 11, DDI = 0): J?BDAotln\?
dim_m = 10 (n = 11, DDI = 0): J?BDApF|Ns_
dim_m = 10 (n = 11, DDI = 0): J?BDAqylb|_
dim_m = 10 (n = 11, DDI = 0): J?BDAqylj|?
dim_m = 10 (n = 11, DDI = 0): J?BDApyld|_
dim_m = 10 (n = 11, DDI = 0): J?BDAqunbt_
dim_m = 10 (n = 11, DDI = 0): J?BDArXLvY_
dim_m = 10 (n = 11, DDI = 0): J?BDArX|T]_
dim_m = 10 (n = 11, DDI = 0): J?BDAqrhvZ_
dim_m = 10 (n = 11, DDI = 0): J?BDAlimDr_
dim_m = 10 (n = 11, DDI = 0): J?BDAnw}AN_
dim_m = 10 (n = 11, DDI = 0): J?B@dJSjvs?
dim_m = 10 (n = 11, DDI = 0): J?B@dIsq}V_
dim_m = 10 (n = 11, DDI = 0): J?B@dI[xv{_
dim_m = 10 (n = 11, DDI = 0): J?B@dJIL\z?
dim_m = 10 (n = 11, DDI = 0): J?B@dIiyUz?
dim_m = 10 (n = 11, DDI = 0): J?B@dIiy]z?
dim_m = 10 (n = 11, DDI = 0): J?B@dHYwt}?
dim_m = 10 (n = 11, DDI = 0): J?B@dIbvBt?
dim_m = 10 (n = 11, DDI = 0): J?B@dGr}`z?
dim_m = 10 (n = 11, DDI = 0): J?B@dGr}`z_
dim_m = 10 (n = 11, DDI = 0): J?B@dH{^DF_
dim_m = 10 (n = 11, DDI = 0): J?B@dJhuS^?
dim_m = 10 (n = 11, DDI = 0): J?B@dJLtb}?
dim_m = 10 (n = 11, DDI = 0): J?B@dJLlr}?
dim_m = 10 (n = 11, DDI = 0): J?B@dHlvJ^_
dim_m = 10 (n = 11, DDI = 0): J?B@dG|ydz_
dim_m = 10 (n = 11, DDI = 0): J?B@dG|ytz_
dim_m = 10 (n = 11, DDI = 0): J?B@dG|ylz?
dim_m = 10 (n = 11, DDI = 0): J?B@dJJNTy_
dim_m = 10 (n = 11, DDI = 0): J?B@dJ{~BN_
dim_m = 10 (n = 11, DDI = 0): J?B@dJjnPz_
dim_m = 10 (n = 11, DDI = 0): J?B@fJQrLy?
dim_m = 10 (n = 11, DDI = 0): J?B@fJ{jp^_
dim_m = 10 (n = 11, DDI = 0): J?BDfRgVCn_
dim_m = 10 (n = 11, DDI = 0): J?BDfRK]TN_
dim_m = 10 (n = 11, DDI = 0): J?BDfP[}Cn?
dim_m = 10 (n = 11, DDI = 0): J?BDfP[{Sn_
dim_m = 10 (n = 11, DDI = 0): J?BDfP[ySn_
dim_m = 10 (n = 11, DDI = 0): J?BDfRw|FZ_
dim_m = 10 (n = 11, DDI = 0): J?BDfRw~FZ?
dim_m = 10 (n = 11, DDI = 0): J?BDfRw|NZ_
dim_m = 10 (n = 11, DDI = 0): J?BDfQy^Dl?
dim_m = 10 (n = 11, DDI = 0): J?BDfRhlds_
dim_m = 10 (n = 11, DDI = 0): J?BDfRh~Vy_
dim_m = 10 (n = 11, DDI = 0): J?BDfR{~FR_
dim_m = 10 (n = 11, DDI = 0): J?BDbZo^NY_
dim_m = 10 (n = 11, DDI = 0): J?BDbZc^NY_
dim_m = 10 (n = 11, DDI = 0): J?BDbZSmBI_
dim_m = 10 (n = 11, DDI = 0): J?BDbYszRx_
dim_m = 10 (n = 11, DDI = 0): J?BDbXsm`^_
dim_m = 10 (n = 11, DDI = 0): J?BDbXszRx_
dim_m = 10 (n = 11, DDI = 0): J?BDbYk^NY_
dim_m = 10 (n = 11, DDI = 0): J?BDbW{{bl_
dim_m = 10 (n = 11, DDI = 0): J?BDbW{^NY_
dim_m = 10 (n = 11, DDI = 0): J?BDbZw}CN_
dim_m = 10 (n = 11, DDI = 0): J?BDbZw}@N_
dim_m = 10 (n = 11, DDI = 0): J?BDbX{^FZ_
dim_m = 10 (n = 11, DDI = 0): J?BDbX{^NZ_
dim_m = 10 (n = 11, DDI = 0): J?BDbX{h~Z_
dim_m = 10 (n = 11, DDI = 0): J?BDbZUVfY?
dim_m = 10 (n = 11, DDI = 0): J?BDbXl~Vy_
dim_m = 10 (n = 11, DDI = 0): J?BDbZ{~BZ_
dim_m = 10 (n = 11, DDI = 0): J?BDbZlzRx_
dim_m = 10 (n = 11, DDI = 0): J?B@tboJr^_
dim_m = 10 (n = 11, DDI = 0): J?B@tbomZv_
dim_m = 10 (n = 11, DDI = 0): J?B@tawXr^_
dim_m = 10 (n = 11, DDI = 0): J?B@taw{]Z_
dim_m = 10 (n = 11, DDI = 0): J?B@t`wbtT_
dim_m = 10 (n = 11, DDI = 0): J?B@t`wik^_
dim_m = 10 (n = 11, DDI = 0): J?B@t`wi[m_
dim_m = 10 (n = 11, DDI = 0): J?B@t`syPn_
dim_m = 10 (n = 11, DDI = 0): J?B@t`sLnQ_
dim_m = 10 (n = 11, DDI = 0): J?B@tbKzBz_
dim_m = 10 (n = 11, DDI = 0): J?B@tbKxvm_
dim_m = 10 (n = 11, DDI = 0): J?B@tbKZr}_
dim_m = 10 (n = 11, DDI = 0): J?B@tbK^NY_
dim_m = 10 (n = 11, DDI = 0): J?B@t`k^F\_
dim_m = 10 (n = 11, DDI = 0): J?B@t`kucV_
dim_m = 10 (n = 11, DDI = 0): J?B@t`kuP^_
dim_m = 10 (n = 11, DDI = 0): J?B@t`k^f\_
dim_m = 10 (n = 11, DDI = 0): J?B@tap}Rv_
dim_m = 10 (n = 11, DDI = 0): J?B@tapr^q_
dim_m = 10 (n = 11, DDI = 0): J?B@t`pJ|^_
dim_m = 10 (n = 11, DDI = 0): J?B@tahXzn_
dim_m = 10 (n = 11, DDI = 0): J?B@t_xjbr?
dim_m = 10 (n = 11, DDI = 0): J?B@tbwj`\_
dim_m = 10 (n = 11, DDI = 0): J?B@tbwjPN_
dim_m = 10 (n = 11, DDI = 0): J?B@tbdzBz_
dim_m = 10 (n = 11, DDI = 0): J?B@tbdzRx_
dim_m = 10 (n = 11, DDI = 0): J?B@tbdzJy_
dim_m = 10 (n = 11, DDI = 0): J?B@t`tyPl_
dim_m = 10 (n = 11, DDI = 0): J?B@t`tyPn_
dim_m = 10 (n = 11, DDI = 0): J?B@tallRf_
dim_m = 10 (n = 11, DDI = 0): J?B@t`l\Td_
dim_m = 10 (n = 11, DDI = 0): J?B@t_|wvf_
dim_m = 10 (n = 11, DDI = 0): J?B@taN}DT_
dim_m = 10 (n = 11, DDI = 0): J?B@t_n}DJ_
dim_m = 10 (n = 11, DDI = 0): J?B@t_n{T^_
dim_m = 10 (n = 11, DDI = 0): J?B@tjg}@n?
dim_m = 10 (n = 11, DDI = 0): J?B@tjg}@n_
dim_m = 10 (n = 11, DDI = 0): J?B@tjg|@n?
dim_m = 10 (n = 11, DDI = 0): J?B@tjg\Pn_
dim_m = 10 (n = 11, DDI = 0): J?B@tjguHn?
dim_m = 10 (n = 11, DDI = 0): J?B@tjguHn_
dim_m = 10 (n = 11, DDI = 0): J?B@tjg]Hn?
dim_m = 10 (n = 11, DDI = 0): J?B@tjg]Hn_
dim_m = 10 (n = 11, DDI = 0): J?B@tjg{Xn_
dim_m = 10 (n = 11, DDI = 0): J?B@tjgL~b?
dim_m = 10 (n = 11, DDI = 0): J?B@thsy@n_
dim_m = 10 (n = 11, DDI = 0): J?B@thsyPn_
dim_m = 10 (n = 11, DDI = 0): J?B@tik{BV_
dim_m = 10 (n = 11, DDI = 0): J?B@tik]RV?
dim_m = 10 (n = 11, DDI = 0): J?B@tiklRV_
dim_m = 10 (n = 11, DDI = 0): J?B@tik[zf?
dim_m = 10 (n = 11, DDI = 0): J?B@tik[zf_
dim_m = 10 (n = 11, DDI = 0): J?B@tjw}FB_
dim_m = 10 (n = 11, DDI = 0): J?B@tjw}@N_
dim_m = 10 (n = 11, DDI = 0): J?B@ti{}BF_
dim_m = 10 (n = 11, DDI = 0): J?B@th{nBF_
dim_m = 10 (n = 11, DDI = 0): J?B@thr}@N_
dim_m = 10 (n = 11, DDI = 0): J?Bef?wfu}_
dim_m = 10 (n = 11, DDI = 0): J?BcvJornZ_
dim_m = 10 (n = 11, DDI = 0): J?BcvHwtnj_
dim_m = 10 (n = 11, DDI = 0): J?`DD`azI|?
dim_m = 10 (n = 11, DDI = 0): J?`DDbgVfK?
dim_m = 10 (n = 11, DDI = 0): J?`DDbcVfS?
dim_m = 10 (n = 11, DDI = 0): J?`DDbQNev?
dim_m = 10 (n = 11, DDI = 0): J?`DD`yhu[_
dim_m = 10 (n = 11, DDI = 0): J?`DDbpNvr?
dim_m = 10 (n = 11, DDI = 0): J?`DDbhnfr?
dim_m = 10 (n = 11, DDI = 0): J?`DBJWNP}?
dim_m = 10 (n = 11, DDI = 0): J?`DBHi\]z?
dim_m = 10 (n = 11, DDI = 0): J?`DBHY|@Z_
dim_m = 10 (n = 11, DDI = 0): J?`DBGyUky_
dim_m = 10 (n = 11, DDI = 0): J?`DBJw[tv?
dim_m = 10 (n = 11, DDI = 0): J?`DBJwNpv?
dim_m = 10 (n = 11, DDI = 0): J?`DBJqvRj?
dim_m = 10 (n = 11, DDI = 0): J?`DBHr}eu?
dim_m = 10 (n = 11, DDI = 0): J?`DDrg^@n?
dim_m = 10 (n = 11, DDI = 0): J?`DDrg^?~?
dim_m = 10 (n = 11, DDI = 0): J?`DDrg[hn_
dim_m = 10 (n = 11, DDI = 0): J?`DDra]_~_
dim_m = 10 (n = 11, DDI = 0): J?`DDpqZAn_
dim_m = 10 (n = 11, DDI = 0): J?`DDpqnAV_
dim_m = 10 (n = 11, DDI = 0): J?`DDpqlbR_
dim_m = 10 (n = 11, DDI = 0): J?`DDpYZDi_
dim_m = 10 (n = 11, DDI = 0): J?`DDpYnAv?
dim_m = 10 (n = 11, DDI = 0): J?`DDpYwg~_
dim_m = 10 (n = 11, DDI = 0): J?`DDri|b\_
dim_m = 10 (n = 11, DDI = 0): J?`DDrp^@l_
dim_m = 10 (n = 11, DDI = 0): J?`DDrp\`x_
dim_m = 10 (n = 11, DDI = 0): J?`DDrpZbh_
dim_m = 10 (n = 11, DDI = 0): J?`DDrb\`x_
dim_m = 10 (n = 11, DDI = 0): J?`DDrb\_|_
dim_m = 10 (n = 11, DDI = 0): J?`DDrbNbb_
dim_m = 10 (n = 11, DDI = 0): J?`DDrbNaf_
dim_m = 10 (n = 11, DDI = 0): J?`DDpZnAt_
dim_m = 10 (n = 11, DDI = 0): J?`DEdsmvY_
dim_m = 10 (n = 11, DDI = 0): J?`DEex\`]_
dim_m = 10 (n = 11, DDI = 0): J?`DEex\_}_
dim_m = 10 (n = 11, DDI = 0): J?`DEdtNcf_
dim_m = 10 (n = 11, DDI = 0): J?`@dbgWz{?
dim_m = 10 (n = 11, DDI = 0): J?`@dbwLr]?
dim_m = 10 (n = 11, DDI = 0): J?`@d`f}@}?
dim_m = 10 (n = 11, DDI = 0): J?`@fRWldZ_
dim_m = 10 (n = 11, DDI = 0): J?`@fRKtbr_
dim_m = 10 (n = 11, DDI = 0): J?`@fRsNdR_
dim_m = 10 (n = 11, DDI = 0): J?`@fR[ldR_
dim_m = 10 (n = 11, DDI = 0): J?`D`pe^FF_
dim_m = 10 (n = 11, DDI = 0): J?`D`peVfF_
dim_m = 10 (n = 11, DDI = 0): J?`D`pyht]_
dim_m = 10 (n = 11, DDI = 0): J?`D`rbNVf_
dim_m = 10 (n = 11, DDI = 0): J?`D`rbNnf_
dim_m = 10 (n = 11, DDI = 0): J?`DfH[}FY_
dim_m = 10 (n = 11, DDI = 0): J?`DfJ{~FR_
dim_m = 10 (n = 11, DDI = 0): J?`DdVW|Ez_
dim_m = 10 (n = 11, DDI = 0): J?`DdTsud]_
dim_m = 10 (n = 11, DDI = 0): J?`DdVpnFf_
dim_m = 10 (n = 11, DDI = 0): J?`DT`qnBf?
dim_m = 10 (n = 11, DDI = 0): J?`DT`qnBf_
dim_m = 10 (n = 11, DDI = 0): J?`DT`q[|x_
dim_m = 10 (n = 11, DDI = 0): J?`DT`YnAv?
dim_m = 10 (n = 11, DDI = 0): J?`DT`YnAv_
dim_m = 10 (n = 11, DDI = 0): J?`DT`MZUt_
dim_m = 10 (n = 11, DDI = 0): J?`DT`p[|x_
dim_m = 10 (n = 11, DDI = 0): J?`DT`XnAv?
dim_m = 10 (n = 11, DDI = 0): J?`DT`XnAv_
dim_m = 10 (n = 11, DDI = 0): J?`DTbYNev?
dim_m = 10 (n = 11, DDI = 0): J?`DTbYLtn_
dim_m = 10 (n = 11, DDI = 0): J?`DTbYltj_
dim_m = 10 (n = 11, DDI = 0): J?`DTbYNmv_
dim_m = 10 (n = 11, DDI = 0): J?`DT`yM|n_
dim_m = 10 (n = 11, DDI = 0): J?`DTbpN^f_
dim_m = 10 (n = 11, DDI = 0): J?`DTbXLuv?
dim_m = 10 (n = 11, DDI = 0): J?`DT`rnBd_
dim_m = 10 (n = 11, DDI = 0): J?`DT`rnBb_
dim_m = 10 (n = 11, DDI = 0): J?`DT`rN^f_
dim_m = 10 (n = 11, DDI = 0): J?`DT`ZnAt_
dim_m = 10 (n = 11, DDI = 0): J?`DT`ZnAr_
dim_m = 10 (n = 11, DDI = 0): J?`DT`Vk~q_
dim_m = 10 (n = 11, DDI = 0): J?`DT`Vk~r_
dim_m = 10 (n = 11, DDI = 0): J?`DVbomc{_
dim_m = 10 (n = 11, DDI = 0): J?`DVbWfg~_
dim_m = 10 (n = 11, DDI = 0): J?`DVbWd{|_
dim_m = 10 (n = 11, DDI = 0): J?`DVbWd{~_
dim_m = 8 (n = 11, DDI = 1): J?`DVbKmdm_
dim_m = 10 (n = 11, DDI = 0): J?bBBGwfu}_
dim_m = 10 (n = 11, DDI = 0): J?bBFPqks}_
dim_m = 10 (n = 11, DDI = 0): J?bBFPqku}_
dim_m = 10 (n = 11, DDI = 0): J?bBEXqdvu_
dim_m = 10 (n = 11, DDI = 0): J?b@bawXY^_
dim_m = 10 (n = 11, DDI = 0): J?b@bawPzU_
dim_m = 10 (n = 11, DDI = 0): J?b@bawHzU_
dim_m = 10 (n = 11, DDI = 0): J?b@bawHzV_
dim_m = 10 (n = 11, DDI = 0): J?b@baitm|_
dim_m = 10 (n = 11, DDI = 0): J?b@bbHjer?
dim_m = 10 (n = 11, DDI = 0): J?b@bahvCn_
dim_m = 10 (n = 11, DDI = 0): J?b@b`d}A^?
dim_m = 10 (n = 11, DDI = 0): J?b@b`dyaz?
dim_m = 10 (n = 11, DDI = 0): J?b@b`dy`z?
dim_m = 10 (n = 11, DDI = 0): J?b@b`dyaz_
dim_m = 10 (n = 11, DDI = 0): J?b@b`djaz?
dim_m = 10 (n = 11, DDI = 0): J?b@b`djaz_
dim_m = 10 (n = 11, DDI = 0): J?b@b`dV^T_
dim_m = 10 (n = 11, DDI = 0): J?b@baLydj_
dim_m = 10 (n = 11, DDI = 0): J?b@b_ly`z?
dim_m = 10 (n = 11, DDI = 0): J?b@bbB^FJ?
dim_m = 10 (n = 11, DDI = 0): J?b@b`bJ~p_
dim_m = 10 (n = 11, DDI = 0): J?b@b`JmJN?
dim_m = 10 (n = 11, DDI = 0): J?b@b_jJvw?
dim_m = 10 (n = 11, DDI = 0): J?b@b`FmBV_
dim_m = 10 (n = 11, DDI = 0): J?b@b`F}BV?
dim_m = 10 (n = 11, DDI = 0): J?b@b_fmBV?
dim_m = 10 (n = 11, DDI = 0): J?b@b_fmBV_
dim_m = 10 (n = 11, DDI = 0): J?b@b_f}BV?
dim_m = 10 (n = 11, DDI = 0): J?b@b_f}BV_
dim_m = 10 (n = 11, DDI = 0): J?b@b_fY~p_
dim_m = 10 (n = 11, DDI = 0): J?b@b`{huJ_
dim_m = 10 (n = 11, DDI = 0): J?b@bbd^EF_
dim_m = 10 (n = 11, DDI = 0): J?b@b`tmbR_
dim_m = 10 (n = 11, DDI = 0): J?b@b`luaj_
dim_m = 10 (n = 11, DDI = 0): J?b@b_|ybJ_
dim_m = 10 (n = 11, DDI = 0): J?b@b_|y`Z_
dim_m = 10 (n = 11, DDI = 0): J?b@bbb^EJ_
dim_m = 10 (n = 11, DDI = 0): J?b@b`j}AN_
dim_m = 10 (n = 11, DDI = 0): J?b@b`j}@N_
dim_m = 10 (n = 11, DDI = 0): J?b@bFoVjv_
dim_m = 10 (n = 11, DDI = 0): J?b@bEwVaV_
dim_m = 10 (n = 11, DDI = 0): J?b@bEwTiu_
dim_m = 10 (n = 11, DDI = 0): J?b@bEwTiv_
dim_m = 10 (n = 11, DDI = 0): J?b@bEsRqt_
dim_m = 10 (n = 11, DDI = 0): J?b@bEsRqr_
dim_m = 10 (n = 11, DDI = 0): J?b@bE[Yv]_
dim_m = 10 (n = 11, DDI = 0): J?b@bE[Mv]_
dim_m = 10 (n = 11, DDI = 0): J?b@bC{ytV_
dim_m = 10 (n = 11, DDI = 0): J?b@bDYlA^?
dim_m = 10 (n = 11, DDI = 0): J?b@bDYlA^_
dim_m = 10 (n = 11, DDI = 0): J?b@bDY|A^?
dim_m = 10 (n = 11, DDI = 0): J?b@bDY|A^_
dim_m = 10 (n = 11, DDI = 0): J?b@bDYlI^_
dim_m = 10 (n = 11, DDI = 0): J?b@bCyJ^w?
dim_m = 10 (n = 11, DDI = 0): J?b@bCy|`^_
dim_m = 10 (n = 11, DDI = 0): J?b@bDe|@v?
dim_m = 10 (n = 11, DDI = 0): J?b@bDe|@v_
dim_m = 10 (n = 11, DDI = 0): J?b@bDetPv?
dim_m = 10 (n = 11, DDI = 0): J?b@bCumA^_
dim_m = 10 (n = 11, DDI = 0): J?b@bCueR\?
dim_m = 10 (n = 11, DDI = 0): J?b@bCueRV?
dim_m = 10 (n = 11, DDI = 0): J?b@bCunA^_
dim_m = 10 (n = 11, DDI = 0): J?b@bCufRV?
dim_m = 10 (n = 11, DDI = 0): J?b@bDMlAv?
dim_m = 10 (n = 11, DDI = 0): J?b@bCm{?~?
dim_m = 10 (n = 11, DDI = 0): J?b@bCm|?~?
dim_m = 10 (n = 11, DDI = 0): J?b@bC]nA^?
dim_m = 10 (n = 11, DDI = 0): J?b@bEXYpl_
dim_m = 10 (n = 11, DDI = 0): J?b@bEXYhm_
dim_m = 10 (n = 11, DDI = 0): J?b@bDdt`v?
dim_m = 10 (n = 11, DDI = 0): J?b@bDdnTy_
dim_m = 10 (n = 11, DDI = 0): J?b@bDTn?~?
dim_m = 10 (n = 11, DDI = 0): J?b@bDTn?~_
dim_m = 10 (n = 11, DDI = 0): J?b@bDTF|x_
dim_m = 10 (n = 11, DDI = 0): J?b@bCtfbV?
dim_m = 10 (n = 11, DDI = 0): J?b@bDLwjy?
dim_m = 10 (n = 11, DDI = 0): J?b@bClwjy?
dim_m = 10 (n = 11, DDI = 0): J?b@bC\{a^?
dim_m = 10 (n = 11, DDI = 0): J?b@bC\{a^_
dim_m = 10 (n = 11, DDI = 0): J?b@bDbV^Z_
dim_m = 10 (n = 11, DDI = 0): J?b@bDJlA|_
dim_m = 10 (n = 11, DDI = 0): J?b@bDJNDD_
dim_m = 10 (n = 11, DDI = 0): J?b@bDJ|A|?
dim_m = 10 (n = 11, DDI = 0): J?b@bDJ|A|_
dim_m = 10 (n = 11, DDI = 0): J?b@bDJmI|_
dim_m = 10 (n = 11, DDI = 0): J?b@bDJVNw?
dim_m = 10 (n = 11, DDI = 0): J?b@bDJ}Np_
dim_m = 10 (n = 11, DDI = 0): J?b@bCN|@|?
dim_m = 10 (n = 11, DDI = 0): J?b@bCN|@z?
dim_m = 10 (n = 11, DDI = 0): J?b@bCNnBl?
dim_m = 10 (n = 11, DDI = 0): J?b@bCNnBj?
dim_m = 10 (n = 11, DDI = 0): J?b@bE{\_^_
dim_m = 10 (n = 11, DDI = 0): J?b@bE{\O^_
dim_m = 10 (n = 11, DDI = 0): J?b@bFqJr^_
dim_m = 10 (n = 11, DDI = 0): J?b@bE]ZPj_
dim_m = 10 (n = 11, DDI = 0): J?b@bD]}AV_
dim_m = 10 (n = 11, DDI = 0): J?b@bDtivV_
dim_m = 10 (n = 11, DDI = 0): J?b@bEl}Vq_
dim_m = 10 (n = 11, DDI = 0): J?b@bEl^Ry_
dim_m = 10 (n = 11, DDI = 0): J?b@bE\Z`l_
dim_m = 10 (n = 11, DDI = 0): J?b@bC|ivU_
dim_m = 10 (n = 11, DDI = 0): J?b@bC|ivV_
dim_m = 10 (n = 11, DDI = 0): J?b@bDr}fs_
dim_m = 8 (n = 11, DDI = 1): J?b@bDr}Q~_
dim_m = 10 (n = 11, DDI = 0): J?b@bEjtPt_
dim_m = 10 (n = 11, DDI = 0): J?b@bEj\^V?
dim_m = 10 (n = 11, DDI = 0): J?b@bEjN^V?
dim_m = 10 (n = 11, DDI = 0): J?b@bDjfPl_
dim_m = 10 (n = 11, DDI = 0): J?b@bDjNVV?
dim_m = 10 (n = 11, DDI = 0): J?b@bDjNVV_
dim_m = 10 (n = 11, DDI = 0): J?b@bDj^Ry_
dim_m = 10 (n = 11, DDI = 0): J?b@bDjN^V?
dim_m = 10 (n = 11, DDI = 0): J?b@bDZ}Al_
dim_m = 10 (n = 11, DDI = 0): J?b@bCvfRT_
dim_m = 10 (n = 11, DDI = 0): J?b@bDN|At_
dim_m = 10 (n = 11, DDI = 0): J?b@bDN|Ar_
dim_m = 10 (n = 11, DDI = 0): J?b@bC^nAj_
dim_m = 10 (n = 11, DDI = 0): J?b@brLxfp_
dim_m = 10 (n = 11, DDI = 0): J?b@dVd~Vy_
dim_m = 10 (n = 11, DDI = 0): J?b@dVL~Vy_
dim_m = 10 (n = 11, DDI = 0): J?b@dU\}nt_
dim_m = 10 (n = 11, DDI = 0): J?b@dUV}?n_
dim_m = 10 (n = 11, DDI = 0): J?b@dVy}cz_
dim_m = 10 (n = 11, DDI = 0): J?bF@rgZN{_
dim_m = 10 (n = 11, DDI = 0): J?bF@rW\Nx_
dim_m = 10 (n = 11, DDI = 0): J?bF@rc~Fx_
dim_m = 10 (n = 11, DDI = 0): J?bF@rczf{_
dim_m = 10 (n = 11, DDI = 0): J?bF@rSrd\_
dim_m = 10 (n = 11, DDI = 0): J?bF@rSYn\_
dim_m = 10 (n = 11, DDI = 0): J?bF@rSyj\_
dim_m = 10 (n = 11, DDI = 0): J?bF@raFx~_
dim_m = 10 (n = 11, DDI = 0): J?bFFD[F{~_
dim_m = 10 (n = 11, DDI = 0): J?`bEQwt]n_
dim_m = 10 (n = 11, DDI = 0): J?`bERsFqf_
dim_m = 10 (n = 11, DDI = 0): J?`bERsFon_
dim_m = 10 (n = 11, DDI = 0): J?`adIwa}V_
dim_m = 10 (n = 11, DDI = 0): J?`adHwl`j_
dim_m = 10 (n = 11, DDI = 0): J?`adHwl\m_
dim_m = 10 (n = 11, DDI = 0): J?`adHwl\n_
dim_m = 10 (n = 11, DDI = 0): J?`adIkmej_
dim_m = 10 (n = 11, DDI = 0): J?`adIkN^[_
dim_m = 10 (n = 11, DDI = 0): J?`adIYfR}_
dim_m = 10 (n = 11, DDI = 0): J?`adIYfr}_
dim_m = 10 (n = 11, DDI = 0): J?`adHYfT}_
dim_m = 10 (n = 11, DDI = 0): J?`adHYft}_
dim_m = 10 (n = 11, DDI = 0): J?`adHYNt}_
dim_m = 10 (n = 11, DDI = 0): J?`adGyuQj_
dim_m = 10 (n = 11, DDI = 0): J?`adGyuQZ_
dim_m = 10 (n = 11, DDI = 0): J?`adGyxTy_
dim_m = 10 (n = 11, DDI = 0): J?`adGyw[z_
dim_m = 10 (n = 11, DDI = 0): J?`adGyY]i_
dim_m = 10 (n = 11, DDI = 0): J?`adGyp\y?
dim_m = 10 (n = 11, DDI = 0): J?`adHpiaz?
dim_m = 10 (n = 11, DDI = 0): J?`adHpiaz_
dim_m = 10 (n = 11, DDI = 0): J?`adHprbr?
dim_m = 10 (n = 11, DDI = 0): J?`adHpjaz?
dim_m = 10 (n = 11, DDI = 0): J?`adHpjaz_
dim_m = 10 (n = 11, DDI = 0): J?`adHpiiz?
dim_m = 10 (n = 11, DDI = 0): J?`adHpiiz_
dim_m = 10 (n = 11, DDI = 0): J?`adHpJiz?
dim_m = 10 (n = 11, DDI = 0): J?`adHp]]\_
dim_m = 10 (n = 11, DDI = 0): J?`adHpV\\_
dim_m = 10 (n = 11, DDI = 0): J?`adJDrdr?
dim_m = 10 (n = 11, DDI = 0): J?`adJDmX|_
dim_m = 10 (n = 11, DDI = 0): J?`adITZer_
dim_m = 10 (n = 11, DDI = 0): J?`adHTMer?
dim_m = 10 (n = 11, DDI = 0): J?`adHTMer_
dim_m = 10 (n = 11, DDI = 0): J?`adHT]er?
dim_m = 10 (n = 11, DDI = 0): J?`adHT]er_
dim_m = 10 (n = 11, DDI = 0): J?`adHTjbr?
dim_m = 10 (n = 11, DDI = 0): J?`adHTjbr_
dim_m = 10 (n = 11, DDI = 0): J?`adILqtx?
dim_m = 10 (n = 11, DDI = 0): J?`adILqtx_
dim_m = 10 (n = 11, DDI = 0): J?`adIL{X|_
dim_m = 10 (n = 11, DDI = 0): J?`adHL{by?
dim_m = 10 (n = 11, DDI = 0): J?`adHL{by_
dim_m = 10 (n = 11, DDI = 0): J?`adHL]ey?
dim_m = 10 (n = 11, DDI = 0): J?`adHL]er?
dim_m = 10 (n = 11, DDI = 0): J?`adHL]ey_
dim_m = 10 (n = 11, DDI = 0): J?`adHL]er_
dim_m = 10 (n = 11, DDI = 0): J?`adHLNey?
dim_m = 10 (n = 11, DDI = 0): J?`adHLNey_
dim_m = 10 (n = 11, DDI = 0): J?`adHJmEV_
dim_m = 10 (n = 11, DDI = 0): J?`adHJ}EV?
dim_m = 10 (n = 11, DDI = 0): J?`adJwqsV_
dim_m = 10 (n = 11, DDI = 0): J?`adImtVj_
dim_m = 10 (n = 11, DDI = 0): J?`adI]irJ_
dim_m = 10 (n = 11, DDI = 0): J?`adI]Jz^_
dim_m = 10 (n = 11, DDI = 0): J?`adG}xTy_
dim_m = 10 (n = 11, DDI = 0): J?`adJpmbb_
dim_m = 10 (n = 11, DDI = 0): J?`adJXuRL_
dim_m = 10 (n = 11, DDI = 0): J?`adIxNfB_
dim_m = 10 (n = 11, DDI = 0): J?`adIxNeJ_
dim_m = 10 (n = 11, DDI = 0): J?`adIxZSn_
dim_m = 10 (n = 11, DDI = 0): J?`adHx{aZ_
dim_m = 10 (n = 11, DDI = 0): J?`adHxldh_
dim_m = 10 (n = 11, DDI = 0): J?`adHxldL_
dim_m = 10 (n = 11, DDI = 0): J?`adHxrbb_
dim_m = 10 (n = 11, DDI = 0): J?`adHxf`Z_
dim_m = 10 (n = 11, DDI = 0): J?`adHxlTm_
dim_m = 10 (n = 11, DDI = 0): J?`adHxlTn_
dim_m = 10 (n = 11, DDI = 0): J?`adHxltj_
dim_m = 10 (n = 11, DDI = 0): J?`adIt]\n_
dim_m = 10 (n = 11, DDI = 0): J?`adHtjar_
dim_m = 10 (n = 11, DDI = 0): J?`adHl{ar_
dim_m = 10 (n = 11, DDI = 0): J?`adH\jbb_
dim_m = 10 (n = 11, DDI = 0): J?`adIrZrZ_
dim_m = 10 (n = 11, DDI = 0): J?`adHN|J^_
dim_m = 10 (n = 11, DDI = 0): J?`beNWZVZ_
dim_m = 10 (n = 11, DDI = 0): J?`beMwZVZ_
dim_m = 10 (n = 11, DDI = 0): J?`beLl}FZ?
dim_m = 10 (n = 11, DDI = 0): J?`beLl}FZ_
dim_m = 10 (n = 11, DDI = 0): J?`cuRg\Fp_
dim_m = 10 (n = 11, DDI = 0): J?`cuQy{Sn?
dim_m = 10 (n = 11, DDI = 0): J?`cuQy{O~?
dim_m = 10 (n = 11, DDI = 0): J?`cuQxsqm_
dim_m = 10 (n = 11, DDI = 0): J?`cuRThts_
dim_m = 10 (n = 11, DDI = 0): J?`cuPthts_
dim_m = 10 (n = 11, DDI = 0): J?`cuPtdts_
dim_m = 10 (n = 11, DDI = 0): J?`cuQV}Vp_
dim_m = 10 (n = 11, DDI = 0): J?`cuQV}Rr_
dim_m = 10 (n = 11, DDI = 0): J?`eLPovVy_
dim_m = 10 (n = 11, DDI = 0): J?`bMOutvx?
dim_m = 10 (n = 11, DDI = 0): J?`bMOuttx_
dim_m = 10 (n = 11, DDI = 0): J?`bMRTmer?
dim_m = 10 (n = 11, DDI = 0): J?`cmPgNr}_
dim_m = 10 (n = 11, DDI = 0): J?`cknY]uv?
dim_m = 10 (n = 11, DDI = 0): J?`cklyuUu_
dim_m = 10 (n = 11, DDI = 0): J?`alRWktv_
dim_m = 10 (n = 11, DDI = 0): J?`alRS]DN?
dim_m = 10 (n = 11, DDI = 0): J?`alRKmSn_
dim_m = 10 (n = 11, DDI = 0): J?`alRaVUz_
dim_m = 10 (n = 11, DDI = 0): J?`alRQ]DN?
dim_m = 10 (n = 11, DDI = 0): J?`alRQ{nt_
dim_m = 10 (n = 11, DDI = 0): J?`alQYkuv_
dim_m = 10 (n = 11, DDI = 0): J?`alREYZz_
dim_m = 10 (n = 11, DDI = 0): J?`alRYktv_
dim_m = 10 (n = 11, DDI = 0): J?`alQt]bn?
dim_m = 10 (n = 11, DDI = 0): J?`alQf}Bh_
dim_m = 10 (n = 11, DDI = 0): J?`c]`s}VY_
dim_m = 10 (n = 11, DDI = 0): J?qbEqN{ar_
dim_m = 10 (n = 11, DDI = 0): J?qabZL|VV?
dim_m = 10 (n = 11, DDI = 0): JCOeeTs[~t_
dim_m = 10 (n = 11, DDI = 0): JCOeeVif^t?
dim_m = 10 (n = 11, DDI = 0): JCQRF`iqi^_
dim_m = 10 (n = 11, DDI = 0): JCQRF`iq}^_
dim_m = 10 (n = 11, DDI = 0): JCQRFa\jbb_
dim_m = 10 (n = 11, DDI = 0): JCQRFa\jar_
dim_m = 10 (n = 11, DDI = 0): JCQQV`ibt}_
dim_m = 10 (n = 11, DDI = 0): JCQTaXhs^r_


==> anc/part1_order11/scan11_out_1.txt <==
dim_m = 10 (n = 11, DDI = 0): J??EFbhfbY_
dim_m = 10 (n = 11, DDI = 0): J??FEbg|@{_
dim_m = 10 (n = 11, DDI = 0): J??FEbgz@{_
dim_m = 10 (n = 11, DDI = 0): J??FEbgzH|_
dim_m = 10 (n = 11, DDI = 0): J??FEakmUz_
dim_m = 10 (n = 11, DDI = 0): J??FEakmu{?
dim_m = 10 (n = 11, DDI = 0): J??FEaku^h_
dim_m = 10 (n = 11, DDI = 0): J??FE_{mfY?
dim_m = 10 (n = 11, DDI = 0): J??FE_{vdu?
dim_m = 10 (n = 11, DDI = 0): J??FEaYln[_
dim_m = 10 (n = 11, DDI = 0): J??FEbkmej?
dim_m = 8 (n = 11, DDI = 1): J??FEayzf{_
dim_m = 10 (n = 11, DDI = 0): J??FCvSNeq_
dim_m = 10 (n = 11, DDI = 0): J??FCtszfu_
dim_m = 10 (n = 11, DDI = 0): J??FCtsvfu_
dim_m = 8 (n = 11, DDI = 1): J?AADJsuf[_
dim_m = 8 (n = 11, DDI = 1): J?AADJsrfs_
dim_m = 10 (n = 11, DDI = 0): J?AADJRvVs?
dim_m = 10 (n = 11, DDI = 0): J?AADzqZf`_
dim_m = 10 (n = 11, DDI = 0): J?AEDFy}ej_
dim_m = 10 (n = 11, DDI = 0): J?AEDdwpvy_
dim_m = 10 (n = 11, DDI = 0): J?AEDdwnfm_
dim_m = 10 (n = 11, DDI = 0): J?AEDdwlv{_
dim_m = 10 (n = 11, DDI = 0): J?AEDelnFw?
dim_m = 10 (n = 11, DDI = 0): J?ABA`YlF\?
dim_m = 10 (n = 11, DDI = 0): J?ABA`YjFn?
dim_m = 10 (n = 11, DDI = 0): J?ABAam{u}?
dim_m = 10 (n = 11, DDI = 0): J?ABAamurm?
dim_m = 10 (n = 11, DDI = 0): J?ABAamtvu?
dim_m = 10 (n = 11, DDI = 0): J?ABEIw[r^_
dim_m = 10 (n = 11, DDI = 0): J?ABEIw[z]_
dim_m = 10 (n = 11, DDI = 0): J?ABEIsUf[_
dim_m = 10 (n = 11, DDI = 0): J?ABEHrmR^?
dim_m = 10 (n = 11, DDI = 0): J?ABFbKVfY?
dim_m = 10 (n = 11, DDI = 0): J?ABFbpzEz?
dim_m = 10 (n = 11, DDI = 0): J?ABBfWpr|_
dim_m = 10 (n = 11, DDI = 0): J?ABBfaujz?
dim_m = 10 (n = 11, DDI = 0): J?ABBfQzE{?
dim_m = 10 (n = 11, DDI = 0): J?ABBfQvfw?
dim_m = 10 (n = 11, DDI = 0): J?ABBfQ^VT?
dim_m = 10 (n = 11, DDI = 0): J?ABBeYRv[_
dim_m = 10 (n = 11, DDI = 0): J?ABBfEmR{?
dim_m = 10 (n = 11, DDI = 0): J?ABBfEmR{_
dim_m = 10 (n = 11, DDI = 0): J?ABBfE}`}_
dim_m = 10 (n = 11, DDI = 0): J?ABBfE}b}_
dim_m = 10 (n = 11, DDI = 0): J?ABBfE}R{?
dim_m = 10 (n = 11, DDI = 0): J?ABBfwVux?
dim_m = 10 (n = 11, DDI = 0): J?ABBfX^b{?
dim_m = 10 (n = 11, DDI = 0): J?ABBfJ^Bp_
dim_m = 10 (n = 11, DDI = 0): J?ABFf[zAy_
dim_m = 10 (n = 11, DDI = 0): J?AFEhw\e]_
dim_m = 8 (n = 11, DDI = 1): J?AFEhwjem_
dim_m = 10 (n = 11, DDI = 0): J?AFEhwjeZ_
dim_m = 10 (n = 11, DDI = 0): J?AFEhw]K^_
dim_m = 10 (n = 11, DDI = 0): J?AFEhkydp?
dim_m = 10 (n = 11, DDI = 0): J?AFEg{jeZ_
dim_m = 10 (n = 11, DDI = 0): J?AFEg{q}z_
dim_m = 10 (n = 11, DDI = 0): J?AFEjw}?^_
dim_m = 10 (n = 11, DDI = 0): J?AFEjwjeZ_
dim_m = 10 (n = 11, DDI = 0): J?AFEj[nEr_
dim_m = 10 (n = 11, DDI = 0): J?AFEji^EZ_
dim_m = 10 (n = 11, DDI = 0): J?AFEimnEZ_
dim_m = 10 (n = 11, DDI = 0): J?AFEim^EZ_
dim_m = 10 (n = 11, DDI = 0): J?AFEimNb\_
dim_m = 10 (n = 11, DDI = 0): J?AFEim~Fw_
dim_m = 10 (n = 11, DDI = 0): J?AFEimnb\_
dim_m = 10 (n = 11, DDI = 0): J?AFEh]Vff_
dim_m = 10 (n = 11, DDI = 0): J?AFEh]Vnf_
dim_m = 10 (n = 11, DDI = 0): J?AFEjL}Dm?
dim_m = 10 (n = 11, DDI = 0): J?AFEjL^Fe?
dim_m = 10 (n = 11, DDI = 0): J?AFEjL^Dm?
dim_m = 10 (n = 11, DDI = 0): J?AFEjLlvy?
dim_m = 10 (n = 11, DDI = 0): J?AFEjN~Er_
dim_m = 10 (n = 11, DDI = 0): J?AFEh^Vvd_
dim_m = 10 (n = 11, DDI = 0): J?ABfBWVrr?
dim_m = 10 (n = 11, DDI = 0): J?ABfBW]Y~?
dim_m = 10 (n = 11, DDI = 0): J?ABfBKMli_
dim_m = 10 (n = 11, DDI = 0): J?ABf@[mO~_
dim_m = 10 (n = 11, DDI = 0): J?ABf@[tVZ_
dim_m = 10 (n = 11, DDI = 0): J?ABf@ixu}?
dim_m = 10 (n = 11, DDI = 0): J?ABfB`R~y?
dim_m = 10 (n = 11, DDI = 0): J?ABfB`R~y_
dim_m = 10 (n = 11, DDI = 0): J?ABfBD}J{?
dim_m = 10 (n = 11, DDI = 0): J?ABfBD}J{_
dim_m = 10 (n = 11, DDI = 0): J?ABfBwVdJ_
dim_m = 10 (n = 11, DDI = 0): J?ABfB[\dR_
dim_m = 10 (n = 11, DDI = 0): J?ABf@yxuy?
dim_m = 10 (n = 11, DDI = 0): J?ABf@yxu}?
dim_m = 10 (n = 11, DDI = 0): J?ABf@mvBF_
dim_m = 10 (n = 11, DDI = 0): J?ABfBXZQ\_
dim_m = 10 (n = 11, DDI = 0): J?ABfBXZQ^_
dim_m = 10 (n = 11, DDI = 0): J?ABfBXZP^_
dim_m = 10 (n = 11, DDI = 0): J?ABf@x^EV?
dim_m = 10 (n = 11, DDI = 0): J?ABf@xuQ}_
dim_m = 10 (n = 11, DDI = 0): J?ABfBTzVy_
dim_m = 10 (n = 11, DDI = 0): J?ABf@l}Q^_
dim_m = 10 (n = 11, DDI = 0): J?ABf@\rTu?
dim_m = 10 (n = 11, DDI = 0): J?ABf@\VVf_
dim_m = 10 (n = 11, DDI = 0): J?ABf@\V^f_
dim_m = 10 (n = 11, DDI = 0): J?ABfBJNRZ?
dim_m = 10 (n = 11, DDI = 0): J?ABf@jZer?
dim_m = 10 (n = 11, DDI = 0): J?ABf@jZer_
dim_m = 10 (n = 11, DDI = 0): J?ABf@jvfp?
dim_m = 10 (n = 11, DDI = 0): J?ABf@jvfs_
dim_m = 10 (n = 11, DDI = 0): J?ABf@jve{_
dim_m = 10 (n = 11, DDI = 0): J?ABf@juZ]_
dim_m = 10 (n = 11, DDI = 0): J?ABf@Zyby?
dim_m = 10 (n = 11, DDI = 0): J?ABf@Zyby_
dim_m = 10 (n = 11, DDI = 0): J?ABf@Ztb]?
dim_m = 10 (n = 11, DDI = 0): J?ABf@NuR^?
dim_m = 10 (n = 11, DDI = 0): J?ABbrgZZ}_
dim_m = 10 (n = 11, DDI = 0): J?ABbrgZ^\_
dim_m = 10 (n = 11, DDI = 0): J?AELjcj\}_
dim_m = 10 (n = 11, DDI = 0): J?AELjk}FT_
dim_m = 10 (n = 11, DDI = 0): J?AELjk}B\_
dim_m = 10 (n = 11, DDI = 0): J?AELji]f\_
dim_m = 10 (n = 11, DDI = 0): J?AELji~Fw_
dim_m = 10 (n = 11, DDI = 0): J?AELji~FX_
dim_m = 10 (n = 11, DDI = 0): J?AELji}f\_
dim_m = 10 (n = 11, DDI = 0): J?AELjizNx?
dim_m = 10 (n = 11, DDI = 0): J?AELjM]f\_
dim_m = 10 (n = 11, DDI = 0): J?AELil}Bm?
dim_m = 10 (n = 11, DDI = 0): J?BDBjw}CN_
dim_m = 10 (n = 11, DDI = 0): J?BDBjw}@N_
dim_m = 10 (n = 11, DDI = 0): J?B@`jaiut?
dim_m = 10 (n = 11, DDI = 0): J?B@`jaiuv?
dim_m = 10 (n = 11, DDI = 0): J?B@`jIj^j_
dim_m = 10 (n = 11, DDI = 0): J?B@`iiweu_
dim_m = 10 (n = 11, DDI = 0): J?B@`j`udU?
dim_m = 10 (n = 11, DDI = 0): J?B@`j`iuu?
dim_m = 10 (n = 11, DDI = 0): J?B@`i{qtJ_
dim_m = 10 (n = 11, DDI = 0): J?B@`ilydr?
dim_m = 10 (n = 11, DDI = 0): J?B@`ilq~j?
dim_m = 10 (n = 11, DDI = 0): J?B@`izyvU_
dim_m = 10 (n = 11, DDI = 0): J?B@djw}@N_
dim_m = 10 (n = 11, DDI = 0): J?B@djk}@f_
dim_m = 10 (n = 11, DDI = 0): J?BDf@W{t{_
dim_m = 11 (n = 11, DDI = 1): J?BDf?[hvq_
dim_m = 10 (n = 11, DDI = 0): J?BDf@k^VZ_
dim_m = 10 (n = 11, DDI = 0): J?BDfA[zEl_
dim_m = 10 (n = 11, DDI = 0): J?BDfA[]eV?
dim_m = 10 (n = 11, DDI = 0): J?BDfA[]Sv?
dim_m = 10 (n = 11, DDI = 0): J?BDf@[ivZ_
dim_m = 10 (n = 11, DDI = 0): J?BDf@[jvR_
dim_m = 10 (n = 11, DDI = 0): J?BDf@[vJy_
dim_m = 10 (n = 11, DDI = 0): J?BDf@[y\^_
dim_m = 10 (n = 11, DDI = 0): J?BDf@[i~Z_
dim_m = 10 (n = 11, DDI = 0): J?BDf?xNfb?
dim_m = 10 (n = 11, DDI = 0): J?BDfB[jvR_
dim_m = 10 (n = 11, DDI = 0): J?BDfB[i~Z_
dim_m = 10 (n = 11, DDI = 0): J?BDf@{ivZ_
dim_m = 10 (n = 11, DDI = 0): J?BDf@{i~Z_
dim_m = 10 (n = 11, DDI = 0): J?BDfAynNw_
dim_m = 10 (n = 11, DDI = 0): J?BDfAjvFZ_
dim_m = 10 (n = 11, DDI = 0): J?BDfAj~FZ_
dim_m = 10 (n = 11, DDI = 0): J?BDfAjz^x_
dim_m = 10 (n = 11, DDI = 0): J?BDfB{jvR_
dim_m = 10 (n = 11, DDI = 0): J?BDdrK\BI_
dim_m = 10 (n = 11, DDI = 0): J?BDdrK\D]_
dim_m = 10 (n = 11, DDI = 0): J?BDdrK^D]?
dim_m = 10 (n = 11, DDI = 0): J?BDdqk]Ce_
dim_m = 10 (n = 11, DDI = 0): J?BDdpkuTL_
dim_m = 10 (n = 11, DDI = 0): J?BDdpk^VX_
dim_m = 10 (n = 11, DDI = 0): J?Bed`gvc}_
dim_m = 10 (n = 11, DDI = 0): J?Bed`gru}_
dim_m = 10 (n = 11, DDI = 0): J?Bed`gVu}_
dim_m = 10 (n = 11, DDI = 0): J?BedbkmfX_
dim_m = 10 (n = 11, DDI = 0): J?BedbkUs^?
dim_m = 10 (n = 11, DDI = 0): J?BedaNvDr?
dim_m = 10 (n = 11, DDI = 0): J?BedaN^Et?
dim_m = 10 (n = 11, DDI = 0): J?Bcujg|Ln_
dim_m = 10 (n = 11, DDI = 0): J?Bcujglnj_
dim_m = 10 (n = 11, DDI = 0): J?Bcujg{\n_
dim_m = 10 (n = 11, DDI = 0): J?Bcujgk~j_
dim_m = 10 (n = 11, DDI = 0): J?Bcujs}Ln_
dim_m = 10 (n = 11, DDI = 0): J?Bcuir}Fj_
dim_m = 10 (n = 11, DDI = 0): J?Bcuir}Nj_
dim_m = 10 (n = 11, DDI = 0): J?BcuiZ}Ev_
dim_m = 10 (n = 11, DDI = 0): J?BcuiZ}Uv_
dim_m = 10 (n = 11, DDI = 0): J?`@Erk|f\_
dim_m = 10 (n = 11, DDI = 0): J?`@EquzF\_
dim_m = 10 (n = 11, DDI = 0): J?`@EpuzF\_
dim_m = 10 (n = 11, DDI = 0): J?`DBbWkx}?
dim_m = 10 (n = 11, DDI = 0): J?`DBbWkx~?
dim_m = 10 (n = 11, DDI = 0): J?`DBbWi{~?
dim_m = 10 (n = 11, DDI = 0): J?`DBbKvB{?
dim_m = 10 (n = 11, DDI = 0): J?`DBbKlt^_
dim_m = 10 (n = 11, DDI = 0): J?`DB`Ykty?
dim_m = 10 (n = 11, DDI = 0): J?`DB`Yktz?
dim_m = 10 (n = 11, DDI = 0): J?`DB`Yk|y?
dim_m = 10 (n = 11, DDI = 0): J?`DB`Yk|z?
dim_m = 10 (n = 11, DDI = 0): J?`DB_yQ|y_
dim_m = 9 (n = 11, DDI = 1): J?`DBad[z|?
dim_m = 10 (n = 11, DDI = 0): J?`DB`bmnx_
dim_m = 10 (n = 11, DDI = 0): J?`DB`J|Bv_
dim_m = 10 (n = 11, DDI = 0): J?`DBa{^Rf?
dim_m = 10 (n = 11, DDI = 0): J?`DB`{srF_
dim_m = 10 (n = 11, DDI = 0): J?`DBa]VrN?
dim_m = 10 (n = 11, DDI = 0): J?`DB_}x\]_
dim_m = 10 (n = 11, DDI = 0): J?`DBaxNfF?
dim_m = 10 (n = 11, DDI = 0): J?`DB`t]tx?
dim_m = 10 (n = 11, DDI = 0): J?`DB`t]tx_
dim_m = 10 (n = 11, DDI = 0): J?`DBar]dy?
dim_m = 10 (n = 11, DDI = 0): J?`DB`r^Tx_
dim_m = 10 (n = 11, DDI = 0): J?`DB`VZq|?
dim_m = 10 (n = 11, DDI = 0): J?`DAjaVfh?
dim_m = 10 (n = 11, DDI = 0): J?`DAix[r]?
dim_m = 10 (n = 11, DDI = 0): J?`DBrgLcl_
dim_m = 10 (n = 11, DDI = 0): J?`DBpsfdJ_
dim_m = 10 (n = 11, DDI = 0): J?`DBptnBe_
dim_m = 10 (n = 11, DDI = 0): J?`DDdsVeV_
dim_m = 10 (n = 11, DDI = 0): J?`DDfij^t_
dim_m = 10 (n = 11, DDI = 0): J?`DDdylrm_
dim_m = 10 (n = 11, DDI = 0): J?`DDfhNbb_
dim_m = 10 (n = 11, DDI = 0): J?`DDdZNeb_
dim_m = 10 (n = 11, DDI = 0): J?`DDfynVd_
dim_m = 10 (n = 11, DDI = 0): J?`DFfqm|z?
dim_m = 10 (n = 11, DDI = 0): J?`DFc}\bl_
dim_m = 10 (n = 11, DDI = 0): J?`@eRcqly?
dim_m = 10 (n = 11, DDI = 0): J?`@eRcqly_
dim_m = 10 (n = 11, DDI = 0): J?`@eQkk{}_
dim_m = 10 (n = 11, DDI = 0): J?`@eQeq^y_
dim_m = 8 (n = 11, DDI = 1): J?`@eRDY~x_
dim_m = 10 (n = 11, DDI = 0): J?`@drgyF\?
dim_m = 10 (n = 11, DDI = 0): J?`@drgj\}_
dim_m = 10 (n = 11, DDI = 0): J?`@drgj^\_
dim_m = 10 (n = 11, DDI = 0): J?`F?zobms_
dim_m = 10 (n = 11, DDI = 0): J?`F?zaen{_
dim_m = 10 (n = 11, DDI = 0): J?`F?zaul{_
dim_m = 10 (n = 11, DDI = 0): J?`FCusjfV_
dim_m = 10 (n = 11, DDI = 0): J?`FCs{jfU_
dim_m = 10 (n = 11, DDI = 0): J?`FCs{jfV_
dim_m = 10 (n = 11, DDI = 0): J?`FCu{mvU_
dim_m = 10 (n = 11, DDI = 0): J?`FCumnFV?
dim_m = 10 (n = 11, DDI = 0): J?`FCumnFV_
dim_m = 10 (n = 11, DDI = 0): J?`DeGw{vy_
dim_m = 10 (n = 11, DDI = 0): J?`DeJgXQy_
dim_m = 10 (n = 11, DDI = 0): J?`DeJgXUy_
dim_m = 10 (n = 11, DDI = 0): J?`DeJgxQy_
dim_m = 10 (n = 11, DDI = 0): J?`DeJgxUy_
dim_m = 10 (n = 11, DDI = 0): J?`DeJcYQy_
dim_m = 10 (n = 11, DDI = 0): J?`DeJcYUy_
dim_m = 10 (n = 11, DDI = 0): J?`DeHksuz_
dim_m = 10 (n = 11, DDI = 0): J?`DeHkt]v_
dim_m = 10 (n = 11, DDI = 0): J?`DeJh^FF?
dim_m = 10 (n = 11, DDI = 0): J?`DeJdvNV?
dim_m = 10 (n = 11, DDI = 0): J?`DeJLy~x_
dim_m = 10 (n = 11, DDI = 0): J?`DeJbvFZ?
dim_m = 10 (n = 11, DDI = 0): J?`DeJb^FZ_
dim_m = 10 (n = 11, DDI = 0): J?`DeJb~FZ?
dim_m = 10 (n = 11, DDI = 0): J?`DeJb^NZ_
dim_m = 10 (n = 11, DDI = 0): J?`DeJJzMz_
dim_m = 10 (n = 11, DDI = 0): J?`DeJJz^x_
dim_m = 10 (n = 11, DDI = 0): J?`DeJj~FJ_
dim_m = 10 (n = 11, DDI = 0): J?`DbTsuEY_
dim_m = 10 (n = 11, DDI = 0): J?`DbTsuE]_
dim_m = 10 (n = 11, DDI = 0): J?`DTvw}Dn_
dim_m = 10 (n = 11, DDI = 0): J?bBDPqku}_
dim_m = 10 (n = 11, DDI = 0): J?bBDPq{u}_
dim_m = 10 (n = 11, DDI = 0): J?bBDPqtu}_
dim_m = 10 (n = 11, DDI = 0): J?bBEr{~An_
dim_m = 10 (n = 11, DDI = 0): J?b@ePobty_
dim_m = 10 (n = 11, DDI = 0): J?b@eR`Fvh_
dim_m = 10 (n = 11, DDI = 0): J?b@eRitPj_
dim_m = 10 (n = 11, DDI = 0): J?b@eReuPr_
dim_m = 10 (n = 11, DDI = 0): J?b@eReuPZ_
dim_m = 10 (n = 11, DDI = 0): J?b@eQmuVq_
dim_m = 10 (n = 11, DDI = 0): J?b@eQmuVY_
dim_m = 10 (n = 11, DDI = 0): J?b@eQmuVr_
dim_m = 10 (n = 11, DDI = 0): J?b@eRpZar_
dim_m = 10 (n = 11, DDI = 0): J?b@`faNUV_
dim_m = 10 (n = 11, DDI = 0): J?b@`faNVt_
dim_m = 10 (n = 11, DDI = 0): J?b@`fINVF_
dim_m = 10 (n = 11, DDI = 0): J?b@`fBju^_
dim_m = 10 (n = 11, DDI = 0): J?b@`fBw~]_
dim_m = 10 (n = 11, DDI = 0): J?b@`eJxu^_
dim_m = 10 (n = 11, DDI = 0): J?b@`dylTR_
dim_m = 10 (n = 11, DDI = 0): J?b@`fbfbR_
dim_m = 8 (n = 11, DDI = 1): J?b@`dr}b^_
dim_m = 10 (n = 11, DDI = 0): J?b@`ejtbR_
dim_m = 10 (n = 11, DDI = 0): J?b@`djtdR_
dim_m = 10 (n = 11, DDI = 0): J?b@fJw}@V_
dim_m = 10 (n = 11, DDI = 0): J?b@fH{^@V_
dim_m = 10 (n = 11, DDI = 0): J?b@fJ{~DV_
dim_m = 10 (n = 11, DDI = 0): J?b@fJ{~@^_
dim_m = 10 (n = 11, DDI = 0): J?`bCrwpsZ_
dim_m = 10 (n = 11, DDI = 0): J?`bCrdV`j_
dim_m = 10 (n = 11, DDI = 0): J?`bCrL}CN_
dim_m = 10 (n = 11, DDI = 0): J?`bEg{uUn_
dim_m = 10 (n = 11, DDI = 0): J?`bEjX}Un_
dim_m = 10 (n = 11, DDI = 0): J?`af`tNfB_
dim_m = 10 (n = 11, DDI = 0): J?`adZofdz_
dim_m = 10 (n = 11, DDI = 0): J?`adZoNdz_
dim_m = 10 (n = 11, DDI = 0): J?`adZoflz_
dim_m = 10 (n = 11, DDI = 0): J?`adZoNlz_
dim_m = 10 (n = 11, DDI = 0): J?`adZSNdz_
dim_m = 10 (n = 11, DDI = 0): J?`adZSNlz_
dim_m = 10 (n = 11, DDI = 0): J?`adZQfdz_
dim_m = 10 (n = 11, DDI = 0): J?`adZsfdy_
dim_m = 10 (n = 11, DDI = 0): J?`adZsfdz_
dim_m = 10 (n = 11, DDI = 0): J?`adZsNdy_
dim_m = 10 (n = 11, DDI = 0): J?`adZsNdz_
dim_m = 10 (n = 11, DDI = 0): J?`adZsNly_
dim_m = 10 (n = 11, DDI = 0): J?`adZsNlz_
dim_m = 10 (n = 11, DDI = 0): J?`adZUfdy_
dim_m = 10 (n = 11, DDI = 0): J?`adZUfdz_
dim_m = 10 (n = 11, DDI = 0): J?`adZUnS|_
dim_m = 10 (n = 11, DDI = 0): J?`adZpfdy_
dim_m = 10 (n = 11, DDI = 0): J?`adZpNdy_
dim_m = 10 (n = 11, DDI = 0): J?`adZTfdy_
dim_m = 10 (n = 11, DDI = 0): J?`adZTfdz_
dim_m = 10 (n = 11, DDI = 0): J?`adZTnS|_
dim_m = 10 (n = 11, DDI = 0): J?`adZTjnj_
dim_m = 10 (n = 11, DDI = 0): J?`ebjYzEt_
dim_m = 10 (n = 11, DDI = 0): J?`ebhl}?n_
dim_m = 10 (n = 11, DDI = 0): J?`ebhl}?^_
dim_m = 10 (n = 11, DDI = 0): J?`ebhlZZ^_
dim_m = 10 (n = 11, DDI = 0): J?`ebhlZz^_
dim_m = 10 (n = 11, DDI = 0): J?`eeewVmv_
dim_m = 10 (n = 11, DDI = 0): J?`eeewVi~_
dim_m = 10 (n = 11, DDI = 0): J?`eedsXzx_
dim_m = 10 (n = 11, DDI = 0): J?`eedsTx~_
dim_m = 10 (n = 11, DDI = 0): J?`eedsLz^_
dim_m = 10 (n = 11, DDI = 0): J?`eedsLx~_
dim_m = 10 (n = 11, DDI = 0): J?`eeekX|^_
dim_m = 10 (n = 11, DDI = 0): J?`eefwVmv_
dim_m = 10 (n = 11, DDI = 0): J?`eefwVi~_
dim_m = 10 (n = 11, DDI = 0): J?`eeeZzFt_
dim_m = 10 (n = 11, DDI = 0): J?`eeeZzft?
dim_m = 10 (n = 11, DDI = 0): J?`eeeZzft_
dim_m = 10 (n = 11, DDI = 0): J?`eeeZrvt?
dim_m = 10 (n = 11, DDI = 0): J?`bf?[fmx_
dim_m = 10 (n = 11, DDI = 0): J?`bf@U|Bv_
dim_m = 10 (n = 11, DDI = 0): J?`bfBp\b|_
dim_m = 10 (n = 11, DDI = 0): J?`bf@l\V^?
dim_m = 10 (n = 11, DDI = 0): J?`bf@l\Vm_
dim_m = 10 (n = 11, DDI = 0): J?`bKrc]Ux_
dim_m = 10 (n = 11, DDI = 0): J?`bKrH~F{_
dim_m = 10 (n = 11, DDI = 0): J?`bKrpzAx_
dim_m = 10 (n = 11, DDI = 0): J?`bKrTfd|_
dim_m = 10 (n = 11, DDI = 0): J?`bKrTfl{_
dim_m = 10 (n = 11, DDI = 0): J?`cjRWNj{_
dim_m = 10 (n = 11, DDI = 0): J?`cjPwfe{_
dim_m = 10 (n = 11, DDI = 0): J?`cjP{fe{_
dim_m = 10 (n = 11, DDI = 0): J?`cjP{fe|_
dim_m = 10 (n = 11, DDI = 0): J?`cjRU]e|?
dim_m = 10 (n = 11, DDI = 0): J?`cjQ]]e|?
dim_m = 10 (n = 11, DDI = 0): J?`cZbWtf\_
dim_m = 10 (n = 11, DDI = 0): J?`cZbcV]z_
dim_m = 10 (n = 11, DDI = 0): J?`cZbSzMt_
dim_m = 10 (n = 11, DDI = 0): J?`cZbK}Ml_
dim_m = 10 (n = 11, DDI = 0): J?`cZbazf{_
dim_m = 10 (n = 11, DDI = 0): J?`cZbazft_
dim_m = 10 (n = 11, DDI = 0): J?`cZbavQz_
dim_m = 10 (n = 11, DDI = 0): J?`cZbaxn{_
dim_m = 10 (n = 11, DDI = 0): J?`cZbafnT_
dim_m = 10 (n = 11, DDI = 0): J?`cZbQknt_
dim_m = 10 (n = 11, DDI = 0): J?`cZb`Vb|_
dim_m = 10 (n = 11, DDI = 0): J?`cZb`Vj{_
dim_m = 10 (n = 11, DDI = 0): J?`cZbevQz_
dim_m = 10 (n = 11, DDI = 0): J?`cZbT]Uz?
dim_m = 10 (n = 11, DDI = 0): J?`cZbT^Uz?
dim_m = 10 (n = 11, DDI = 0): J?`cZ`ftvi_
dim_m = 10 (n = 11, DDI = 0): J?aJAbg}NV_
dim_m = 10 (n = 11, DDI = 0): J?aJAbabvp?
dim_m = 10 (n = 11, DDI = 0): J?aJAai`~w?
dim_m = 10 (n = 11, DDI = 0): J?aJAai`~w_
dim_m = 10 (n = 11, DDI = 0): J?aJAaYmmv_
dim_m = 10 (n = 11, DDI = 0): J?aJAaJtdx?
dim_m = 10 (n = 11, DDI = 0): J?aJCzIy^y_
dim_m = 10 (n = 11, DDI = 0): J?r@fQ[pvN_
dim_m = 10 (n = 11, DDI = 0): J?r@fRFnFN?
dim_m = 10 (n = 11, DDI = 0): J?qadrKJj\_
dim_m = 10 (n = 11, DDI = 0): J?qadrKJj^_
dim_m = 10 (n = 11, DDI = 0): J?qadrKJz\_
dim_m = 10 (n = 11, DDI = 0): J?qadrKJz^_
dim_m = 10 (n = 11, DDI = 0): J?qadqkJj^_
dim_m = 10 (n = 11, DDI = 0): J?qa`^L}B^?
dim_m = 10 (n = 11, DDI = 0): J?qa`^L}B^_
dim_m = 10 (n = 11, DDI = 0): J?qa`^L}R^_
dim_m = 10 (n = 11, DDI = 0): J?qa`]l}B^?
dim_m = 10 (n = 11, DDI = 0): J?qa`]l|B^?
dim_m = 10 (n = 11, DDI = 0): JCOcebo}Vy_
dim_m = 10 (n = 11, DDI = 0): JCOcebo|Vy_
dim_m = 10 (n = 11, DDI = 0): JCOceaqnFL?
dim_m = 10 (n = 11, DDI = 0): JCOceaqnFL_
dim_m = 10 (n = 11, DDI = 0): JCOcebiuk~_
dim_m = 10 (n = 11, DDI = 0): JCOceajVdT_
dim_m = 10 (n = 11, DDI = 0): JCOceajum{_
dim_m = 10 (n = 11, DDI = 0): JCOceajey}_
dim_m = 10 (n = 11, DDI = 0): JCOce`jq{~_
dim_m = 10 (n = 11, DDI = 0): JCOcees}E]_
dim_m = 10 (n = 11, DDI = 0): JCQ`easqu^_
dim_m = 10 (n = 11, DDI = 0): JCQ`eas~D|_
dim_m = 10 (n = 11, DDI = 0): JCQ`easNns_
dim_m = 10 (n = 11, DDI = 0): JCQ`e`\VY~_
dim_m = 10 (n = 11, DDI = 0): JCQ`ebNruV_
dim_m = 10 (n = 11, DDI = 0): JCQRDawHt`_
dim_m = 10 (n = 11, DDI = 0): JCQRD`iru}_
dim_m = 10 (n = 11, DDI = 0): JCQRDae^Qz_
dim_m = 10 (n = 11, DDI = 0): JCQRDaeVZz_
dim_m = 10 (n = 11, DDI = 0): JCQRD`M{nt_
dim_m = 10 (n = 11, DDI = 0): JCQRDbDMx~_
dim_m = 10 (n = 11, DDI = 0): JCQRDaF}Dz_
dim_m = 10 (n = 11, DDI = 0): JCQRDaF}Lz_
dim_m = 10 (n = 11, DDI = 0): JCQRDaFVZy_
dim_m = 10 (n = 11, DDI = 0): JCQRDaFVZz_
dim_m = 10 (n = 11, DDI = 0): JCQRDbwJvP_
dim_m = 10 (n = 11, DDI = 0): JCQRDbwjtz?
dim_m = 10 (n = 11, DDI = 0): JCQRDbwjtz_
dim_m = 10 (n = 11, DDI = 0): JCQRDbwjlz?
dim_m = 10 (n = 11, DDI = 0): JCQRDbwjlz_
dim_m = 10 (n = 11, DDI = 0): JCQRDbwh|z?
dim_m = 10 (n = 11, DDI = 0): JCQRDbwj|z_
dim_m = 10 (n = 11, DDI = 0): JCQRDbsjtV_
dim_m = 10 (n = 11, DDI = 0): JCQRDbYlS^_
dim_m = 10 (n = 11, DDI = 0): JCQRDam}Dz_
dim_m = 10 (n = 11, DDI = 0): JCQRDbLNcz?
dim_m = 10 (n = 11, DDI = 0): JCQRDbLL~Z_
dim_m = 10 (n = 11, DDI = 0): JCQRDa\jbj?
dim_m = 10 (n = 11, DDI = 0): JCQRDa\jbj_
dim_m = 10 (n = 11, DDI = 0): JCQRDa\jaz_
dim_m = 10 (n = 11, DDI = 0): JCQRDaj\\^?
dim_m = 10 (n = 11, DDI = 0): JCQRDaf^Qz_
dim_m = 10 (n = 11, DDI = 0): JCQRDaN}?^_
dim_m = 10 (n = 11, DDI = 0): JCQRD_nzF`_
dim_m = 10 (n = 11, DDI = 0): JCQRD_nzEh_
dim_m = 10 (n = 11, DDI = 0): JCQRD_njV`_
dim_m = 10 (n = 11, DDI = 0): JCQRDa|jvp_
dim_m = 10 (n = 11, DDI = 0): JCQRFQ\Neb_


==> anc/part1_order11/scan11_out_2.txt <==
dim_m = 10 (n = 11, DDI = 0): J??E@bI|T{?
dim_m = 10 (n = 11, DDI = 0): J??E@_m}Vj?
dim_m = 10 (n = 11, DDI = 0): J??EDrox]}?
dim_m = 8 (n = 11, DDI = 1): J??EDrctf\_
dim_m = 10 (n = 11, DDI = 0): J??EDrc[r{?
dim_m = 10 (n = 11, DDI = 0): J??EDrct^Y_
dim_m = 10 (n = 11, DDI = 0): J??EDqsYr{?
dim_m = 10 (n = 11, DDI = 0): J??EDrat^]?
dim_m = 9 (n = 11, DDI = 1): J??EDre\b\_
dim_m = 10 (n = 11, DDI = 0): J??EDpu^fl_
dim_m = 10 (n = 11, DDI = 0): J??FCroVT{?
dim_m = 10 (n = 11, DDI = 0): J??FCrS]fY?
dim_m = 10 (n = 11, DDI = 0): J??FCrS]by?
dim_m = 9 (n = 11, DDI = 1): J??FCrS\b{?
dim_m = 10 (n = 11, DDI = 0): J??FCrSZby?
dim_m = 10 (n = 11, DDI = 0): J??FCrSZbi_
dim_m = 10 (n = 11, DDI = 0): J??FCrSwr}?
dim_m = 10 (n = 11, DDI = 0): J??FCrSyl{_
dim_m = 9 (n = 11, DDI = 1): J??FCpsuVY_
dim_m = 10 (n = 11, DDI = 0): J??FCps]U{?
dim_m = 10 (n = 11, DDI = 0): J??FCpszUu?
dim_m = 10 (n = 11, DDI = 0): J??FCps]u{?
dim_m = 9 (n = 11, DDI = 1): J??FCrqvn|_
dim_m = 10 (n = 11, DDI = 0): J??FCrUNeq_
dim_m = 8 (n = 11, DDI = 1): J??FCrF{n|?
dim_m = 10 (n = 11, DDI = 0): J??FCr]vfd_
dim_m = 10 (n = 11, DDI = 0): J?AADApTf^?
dim_m = 10 (n = 11, DDI = 0): J?AAFa{{v]?
dim_m = 10 (n = 11, DDI = 0): J?AEF`iVb^_
dim_m = 10 (n = 11, DDI = 0): J?AEF`i^bv?
dim_m = 10 (n = 11, DDI = 0): J?AEF`MYj~?
dim_m = 10 (n = 11, DDI = 0): J?AEF_mvFj_
dim_m = 10 (n = 11, DDI = 0): J?AEF_mt^w_
dim_m = 10 (n = 11, DDI = 0): J?AEFbi~Ej_
dim_m = 10 (n = 11, DDI = 0): J?AEFbd~E|?
dim_m = 10 (n = 11, DDI = 0): J?AEF`j]b{?
dim_m = 10 (n = 11, DDI = 0): J?AEF`j]b}?
dim_m = 10 (n = 11, DDI = 0): J?AEF`j^bt?
dim_m = 10 (n = 11, DDI = 0): J?ABCiYrnY?
dim_m = 10 (n = 11, DDI = 0): J?ABCiUv^Z?
dim_m = 8 (n = 11, DDI = 1): J?ABCiZt^z?
dim_m = 10 (n = 11, DDI = 0): J?ABCjlzUf_
dim_m = 10 (n = 11, DDI = 0): J?ABErSlQ\_
dim_m = 10 (n = 11, DDI = 0): J?ABErS^Uv?
dim_m = 10 (n = 11, DDI = 0): J?ABEpe[t{?
dim_m = 10 (n = 11, DDI = 0): J?ABEr[\fY_
dim_m = 10 (n = 11, DDI = 0): J?ABCvcVNh?
dim_m = 10 (n = 11, DDI = 0): J?ABCvSxBw_
dim_m = 10 (n = 11, DDI = 0): J?ABCvSzBi_
dim_m = 10 (n = 11, DDI = 0): J?ABCvSZVg_
dim_m = 10 (n = 11, DDI = 0): J?ABCtsrFX?
dim_m = 10 (n = 11, DDI = 0): J?ABbbgrvN_
dim_m = 10 (n = 11, DDI = 0): J?ABbbcrvV_
dim_m = 10 (n = 11, DDI = 0): J?ABbbbzM^_
dim_m = 10 (n = 11, DDI = 0): J?ABfJw}AN_
dim_m = 10 (n = 11, DDI = 0): J?AFeYwxnl_
dim_m = 10 (n = 11, DDI = 0): J?BDAaQZdv?
dim_m = 10 (n = 11, DDI = 0): J?BDAaktr}?
dim_m = 10 (n = 11, DDI = 0): J?BDAak\u}?
dim_m = 10 (n = 11, DDI = 0): J?BDAbIJvh?
dim_m = 10 (n = 11, DDI = 0): J?BDAaYYu\?
dim_m = 10 (n = 11, DDI = 0): J?BDAaYrnY?
dim_m = 10 (n = 11, DDI = 0): J?BDAaYrj]?
dim_m = 10 (n = 11, DDI = 0): J?BDAaYrnZ?
dim_m = 10 (n = 11, DDI = 0): J?BDA_yxu}?
dim_m = 10 (n = 11, DDI = 0): J?BDA`MunY?
dim_m = 10 (n = 11, DDI = 0): J?BDAam\U}?
dim_m = 10 (n = 11, DDI = 0): J?BDAamkr}?
dim_m = 10 (n = 11, DDI = 0): J?BDAamtry?
dim_m = 10 (n = 11, DDI = 0): J?BDAamtr}?
dim_m = 10 (n = 11, DDI = 0): J?BDDHoNrt_
dim_m = 10 (n = 11, DDI = 0): J?BDCyq]fd?
dim_m = 10 (n = 11, DDI = 0): J?BDCzq]eN_
dim_m = 10 (n = 11, DDI = 0): J?BDCwz}Cj_
dim_m = 10 (n = 11, DDI = 0): J?BDCzF}Bl?
dim_m = 10 (n = 11, DDI = 0): J?BDCzF{nt?
dim_m = 10 (n = 11, DDI = 0): J?B@cZcRvi?
dim_m = 8 (n = 11, DDI = 1): J?B@cZKxvx_
dim_m = 10 (n = 11, DDI = 0): J?B@cZdtU\_
dim_m = 10 (n = 11, DDI = 0): J?B@cZd|U\_
dim_m = 10 (n = 11, DDI = 0): J?B@eZgtd|_
dim_m = 10 (n = 11, DDI = 0): J?B@eZgle|_
dim_m = 10 (n = 11, DDI = 0): J?B@eZgvdl_
dim_m = 10 (n = 11, DDI = 0): J?B@eYw\f[_
dim_m = 10 (n = 11, DDI = 0): J?B@eZcnMf_
dim_m = 10 (n = 11, DDI = 0): J?B@eYs]FT_
dim_m = 10 (n = 11, DDI = 0): J?B@eYs^FT?
dim_m = 10 (n = 11, DDI = 0): J?B@eYs^FT_
dim_m = 10 (n = 11, DDI = 0): J?B@eYs]fT_
dim_m = 10 (n = 11, DDI = 0): J?B@eYs]NT_
dim_m = 10 (n = 11, DDI = 0): J?B@eYsymt_
dim_m = 10 (n = 11, DDI = 0): J?B@eZeney_
dim_m = 10 (n = 11, DDI = 0): J?B@eYu}F\?
dim_m = 10 (n = 11, DDI = 0): J?B@eYuye|?
dim_m = 10 (n = 11, DDI = 0): J?B@eYu]dJ_
dim_m = 10 (n = 11, DDI = 0): J?B@eZhtd|?
dim_m = 10 (n = 11, DDI = 0): J?B@eZhle{?
dim_m = 10 (n = 11, DDI = 0): J?B@eZhle|?
dim_m = 10 (n = 11, DDI = 0): J?B@eZdtd|?
dim_m = 10 (n = 11, DDI = 0): J?B@eZbnEh_
dim_m = 10 (n = 11, DDI = 0): J?B@eYf}FP_
dim_m = 10 (n = 11, DDI = 0): J?B@fZw}CN_
dim_m = 10 (n = 11, DDI = 0): J?BDd`gBy~?
dim_m = 10 (n = 11, DDI = 0): J?BDd`KZJ}?
dim_m = 10 (n = 11, DDI = 0): J?BDd`wJz^_
dim_m = 10 (n = 11, DDI = 0): J?BDdbK^FL?
dim_m = 10 (n = 11, DDI = 0): J?BDdbK^FL_
dim_m = 10 (n = 11, DDI = 0): J?BDdbKxnw_
dim_m = 10 (n = 11, DDI = 0): J?BDd_yjRt?
dim_m = 10 (n = 11, DDI = 0): J?BDd`mMrm?
dim_m = 10 (n = 11, DDI = 0): J?`DEOwtVl?
dim_m = 10 (n = 11, DDI = 0): J?`DEOsNNj_
dim_m = 10 (n = 11, DDI = 0): J?`DEPQt\z?
dim_m = 10 (n = 11, DDI = 0): J?`DEPstT}_
dim_m = 10 (n = 11, DDI = 0): J?`DEPs|T}_
dim_m = 10 (n = 11, DDI = 0): J?`DEPslt}_
dim_m = 10 (n = 11, DDI = 0): J?`DEPYtVw?
dim_m = 10 (n = 11, DDI = 0): J?`DERwMp}?
dim_m = 10 (n = 11, DDI = 0): J?`DERwMp~?
dim_m = 10 (n = 11, DDI = 0): J?`DER[NUt_
dim_m = 10 (n = 11, DDI = 0): J?`DER[dvw?
dim_m = 10 (n = 11, DDI = 0): J?`DER[dvw_
dim_m = 10 (n = 11, DDI = 0): J?`DERYNUx?
dim_m = 10 (n = 11, DDI = 0): J?`DEQulaZ_
dim_m = 10 (n = 11, DDI = 0): J?`DERXNq|?
dim_m = 10 (n = 11, DDI = 0): J?`DERTnFs?
dim_m = 10 (n = 11, DDI = 0): J?`DERTlfs?
dim_m = 10 (n = 11, DDI = 0): J?`DEDoNtr?
dim_m = 10 (n = 11, DDI = 0): J?`DEDomX~?
dim_m = 10 (n = 11, DDI = 0): J?`DECwtv]?
dim_m = 10 (n = 11, DDI = 0): J?`DEDc]t{_
dim_m = 10 (n = 11, DDI = 0): J?`DEDszE}?
dim_m = 10 (n = 11, DDI = 0): J?`DEC{tRX_
dim_m = 10 (n = 11, DDI = 0): J?`DECt^@m?
dim_m = 10 (n = 11, DDI = 0): J?`DEF[nCv_
dim_m = 10 (n = 11, DDI = 0): J?`DEF[NSv_
dim_m = 10 (n = 11, DDI = 0): J?`DEFqNnt?
dim_m = 10 (n = 11, DDI = 0): J?`DEEynEr?
dim_m = 10 (n = 11, DDI = 0): J?`DEEynEr_
dim_m = 10 (n = 11, DDI = 0): J?`DEExNQ}?
dim_m = 10 (n = 11, DDI = 0): J?`DEE\^Cj_
dim_m = 10 (n = 11, DDI = 0): J?`DEFrNtr_
dim_m = 10 (n = 11, DDI = 0): J?`DDTsst{?
dim_m = 10 (n = 11, DDI = 0): J?`DDTspvy_
dim_m = 10 (n = 11, DDI = 0): J?`DDVw\cm_
dim_m = 10 (n = 11, DDI = 0): J?`DDVw}K~_
dim_m = 10 (n = 11, DDI = 0): J?`DDVqnVt?
dim_m = 10 (n = 11, DDI = 0): J?`DDVxndl_
dim_m = 10 (n = 11, DDI = 0): J?`DDVxndf_
dim_m = 10 (n = 11, DDI = 0): J?`DDVx}U\_
dim_m = 10 (n = 11, DDI = 0): J?`@dRWwc~?
dim_m = 10 (n = 11, DDI = 0): J?`@dRajUy?
dim_m = 10 (n = 11, DDI = 0): J?`@dRajUz?
dim_m = 10 (n = 11, DDI = 0): J?`@dRaj]y?
dim_m = 10 (n = 11, DDI = 0): J?`@dRaj]z?
dim_m = 10 (n = 11, DDI = 0): J?`@dRQjRy?
dim_m = 10 (n = 11, DDI = 0): J?`@dRQjRz?
dim_m = 9 (n = 11, DDI = 1): J?`@dRHh~x_
dim_m = 10 (n = 11, DDI = 0): J?`@dRqjUy?
dim_m = 10 (n = 11, DDI = 0): J?`@dRqjRy?
dim_m = 10 (n = 11, DDI = 0): J?`@dRqjUz?
dim_m = 10 (n = 11, DDI = 0): J?`@dRqjRz?
dim_m = 10 (n = 11, DDI = 0): J?`@dRh|P}_
dim_m = 10 (n = 11, DDI = 0): J?`@dRhluy_
dim_m = 10 (n = 11, DDI = 0): J?`@dRd]dy?
dim_m = 10 (n = 11, DDI = 0): J?`@dRd]dy_
dim_m = 10 (n = 11, DDI = 0): J?`@dRbjUy?
dim_m = 10 (n = 11, DDI = 0): J?`@dRbjUz?
dim_m = 10 (n = 11, DDI = 0): J?`@dRRjRz?
dim_m = 10 (n = 11, DDI = 0): J?`@dRRZTy?
dim_m = 10 (n = 11, DDI = 0): J?`@dRRZTz?
dim_m = 11 (n = 11, DDI = 1): J?`CRJWzNl_
dim_m = 10 (n = 11, DDI = 0): J?`Df@W^Vy_
dim_m = 10 (n = 11, DDI = 0): J?`Df?sFy~_
dim_m = 10 (n = 11, DDI = 0): J?`DfAwVD\?
dim_m = 10 (n = 11, DDI = 0): J?`DfAw^D\?
dim_m = 10 (n = 11, DDI = 0): J?`DfAwVS^?
dim_m = 10 (n = 11, DDI = 0): J?`Df@wj\^_
dim_m = 10 (n = 11, DDI = 0): J?`DfA[]Cn?
dim_m = 10 (n = 11, DDI = 0): J?`DfA[]Sn?
dim_m = 10 (n = 11, DDI = 0): J?`DfA[]S^?
dim_m = 10 (n = 11, DDI = 0): J?`Df@[x\]_
dim_m = 10 (n = 11, DDI = 0): J?`Df@[x\^_
dim_m = 10 (n = 11, DDI = 0): J?`Df@UJz^_
dim_m = 10 (n = 11, DDI = 0): J?`DfBwy\^_
dim_m = 10 (n = 11, DDI = 0): J?`DfB[x\]_
dim_m = 10 (n = 11, DDI = 0): J?`Df?}|CV_
dim_m = 10 (n = 11, DDI = 0): J?`DfAfvFZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfAf^FZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfAfvNZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfAf^NZ_
dim_m = 10 (n = 11, DDI = 0): J?`Df?n\St_
dim_m = 10 (n = 11, DDI = 0): J?`DfAn~FR_
dim_m = 10 (n = 11, DDI = 0): J?`DfAn~FJ_
dim_m = 10 (n = 11, DDI = 0): J?`DbHwW{n?
dim_m = 10 (n = 11, DDI = 0): J?`DbJSUy~_
dim_m = 10 (n = 11, DDI = 0): J?`DbH{wqj_
dim_m = 10 (n = 11, DDI = 0): J?`DbJhvVX_
dim_m = 10 (n = 11, DDI = 0): J?`DbJR^BJ_
dim_m = 10 (n = 11, DDI = 0): J?`DbJR^Aj_
dim_m = 10 (n = 11, DDI = 0): J?`DbIr]dn_
dim_m = 10 (n = 11, DDI = 0): J?`DbHrz@r_
dim_m = 10 (n = 11, DDI = 0): J?`DbHrfaZ_
dim_m = 10 (n = 11, DDI = 0): J?`DbHr^b{_
dim_m = 10 (n = 11, DDI = 0): J?`DbHj|Ar_
dim_m = 10 (n = 11, DDI = 0): J?`DbHj|@r_
dim_m = 10 (n = 11, DDI = 0): J?`DeXk}Ey_
dim_m = 10 (n = 11, DDI = 0): J?`DeZi|Dt?
dim_m = 10 (n = 11, DDI = 0): J?`DeZ{~FR_
dim_m = 10 (n = 11, DDI = 0): J?`D`vgzM{_
dim_m = 10 (n = 11, DDI = 0): J?`D`vgzJ{_
dim_m = 10 (n = 11, DDI = 0): J?`EVakuf\?
dim_m = 10 (n = 11, DDI = 0): J?`DUPcX^x_
dim_m = 10 (n = 11, DDI = 0): J?`DUPsd}z_
dim_m = 10 (n = 11, DDI = 0): J?`DURwlfr?
dim_m = 10 (n = 11, DDI = 0): J?`DURwlvr?
dim_m = 10 (n = 11, DDI = 0): J?`DURwlnr_
dim_m = 10 (n = 11, DDI = 0): J?`DURwl~r_
dim_m = 10 (n = 11, DDI = 0): J?`DUQZnFd?
dim_m = 10 (n = 11, DDI = 0): J?`DUQV^Ez_
dim_m = 10 (n = 11, DDI = 0): J?`DUQV~Ez_
dim_m = 10 (n = 11, DDI = 0): J?`DUQV|Mz_
dim_m = 10 (n = 11, DDI = 0): J?`DUrS\DN_
dim_m = 10 (n = 11, DDI = 0): J?`DUrwd{}_
dim_m = 10 (n = 11, DDI = 0): J?`DUrs|?v_
dim_m = 10 (n = 11, DDI = 0): J?`DUrsm`{_
dim_m = 10 (n = 11, DDI = 0): J?`DUrsm`|_
dim_m = 10 (n = 11, DDI = 0): J?`DUrse}z?
dim_m = 10 (n = 11, DDI = 0): J?`DUrsb}z?
dim_m = 10 (n = 11, DDI = 0): J?`DUqyzDl_
dim_m = 10 (n = 11, DDI = 0): J?`DUqumnx?
dim_m = 10 (n = 11, DDI = 0): J?bB@apJ~w?
dim_m = 10 (n = 11, DDI = 0): J?bB@apJ~w_
dim_m = 10 (n = 11, DDI = 0): J?bBBQwNhn_
dim_m = 8 (n = 11, DDI = 1): J?bBDroM|z_
dim_m = 10 (n = 11, DDI = 0): J?bBDrK}C}_
dim_m = 10 (n = 11, DDI = 0): J?bBDrUtk~_
dim_m = 10 (n = 11, DDI = 0): J?bBDqxydN_
dim_m = 10 (n = 11, DDI = 0): J?bBDqxyc^_
dim_m = 10 (n = 11, DDI = 0): J?bBbfcVi}_
dim_m = 10 (n = 11, DDI = 0): J?bBbfcJ|^_
dim_m = 10 (n = 11, DDI = 0): J?bBbdkJ|^_
dim_m = 10 (n = 11, DDI = 0): J?`bBje\rv_
dim_m = 10 (n = 11, DDI = 0): J?`afBoFbf_
dim_m = 10 (n = 11, DDI = 0): J?`afBoJvh?
dim_m = 10 (n = 11, DDI = 0): J?`afBoJvh_
dim_m = 10 (n = 11, DDI = 0): J?`afBoFrf_
dim_m = 10 (n = 11, DDI = 0): J?`afBoJnh?
dim_m = 10 (n = 11, DDI = 0): J?`afBoJnh_
dim_m = 10 (n = 11, DDI = 0): J?`afBWnEV?
dim_m = 10 (n = 11, DDI = 0): J?`afBWmeZ?
dim_m = 10 (n = 11, DDI = 0): J?`afBWmeZ_
dim_m = 10 (n = 11, DDI = 0): J?`afBW~EV_
dim_m = 10 (n = 11, DDI = 0): J?`afBW}eZ_
dim_m = 10 (n = 11, DDI = 0): J?`afBWZuj_
dim_m = 10 (n = 11, DDI = 0): J?`afAwdl|_
dim_m = 10 (n = 11, DDI = 0): J?`afBS\bv_
dim_m = 10 (n = 11, DDI = 0): J?`afAsRr^_
dim_m = 10 (n = 11, DDI = 0): J?`afAsYz^_
dim_m = 10 (n = 11, DDI = 0): J?`af@sfBV?
dim_m = 10 (n = 11, DDI = 0): J?`af@sbbr?
dim_m = 10 (n = 11, DDI = 0): J?`af@snBV?
dim_m = 10 (n = 11, DDI = 0): J?`afBKnA^_
dim_m = 10 (n = 11, DDI = 0): J?`afBKmRN?
dim_m = 10 (n = 11, DDI = 0): J?`afBKmRN_
dim_m = 10 (n = 11, DDI = 0): J?`afBK~BN_
dim_m = 10 (n = 11, DDI = 0): J?`afAkudr?
dim_m = 10 (n = 11, DDI = 0): J?`afAkfdz_
dim_m = 10 (n = 11, DDI = 0): J?`afAkNdz_
dim_m = 10 (n = 11, DDI = 0): J?`af@knA^?
dim_m = 10 (n = 11, DDI = 0): J?`af@knA^_
dim_m = 10 (n = 11, DDI = 0): J?`af@kp~q_
dim_m = 10 (n = 11, DDI = 0): J?`af@kR~w_
dim_m = 10 (n = 11, DDI = 0): J?`afBINEr?
dim_m = 10 (n = 11, DDI = 0): J?`afBIma^_
dim_m = 10 (n = 11, DDI = 0): J?`afBINUr?
dim_m = 10 (n = 11, DDI = 0): J?`af@efBt_
dim_m = 10 (n = 11, DDI = 0): J?`af@enBt_
dim_m = 10 (n = 11, DDI = 0): J?`af@elQ|?
dim_m = 10 (n = 11, DDI = 0): J?`af@elQ|_
dim_m = 10 (n = 11, DDI = 0): J?`af@e~Bt_
dim_m = 10 (n = 11, DDI = 0): J?`afBpFrd_
dim_m = 10 (n = 11, DDI = 0): J?`achkka^?
dim_m = 10 (n = 11, DDI = 0): J?`achkkq^?
dim_m = 10 (n = 11, DDI = 0): J?`achUgrx?
dim_m = 10 (n = 11, DDI = 0): J?`aciLYfh?
dim_m = 10 (n = 11, DDI = 0): J?`aciLYfb_
dim_m = 10 (n = 11, DDI = 0): J?`acgr]ej?
dim_m = 10 (n = 11, DDI = 0): J?`acgr]ej_
dim_m = 10 (n = 11, DDI = 0): J?`acgr]uj_
dim_m = 10 (n = 11, DDI = 0): J?`edQh|Vy_
dim_m = 10 (n = 11, DDI = 0): J?`edQhfvw_
dim_m = 10 (n = 11, DDI = 0): J?`edQd^Fx_
dim_m = 10 (n = 11, DDI = 0): J?`edQd~Fx_
dim_m = 10 (n = 11, DDI = 0): J?`edQd}Nx_
dim_m = 10 (n = 11, DDI = 0): J?`edQx~DZ_
dim_m = 10 (n = 11, DDI = 0): J?`edQx~C^_
dim_m = 10 (n = 11, DDI = 0): J?`edQ\uc]_
dim_m = 10 (n = 11, DDI = 0): J?`eddsTx~_
dim_m = 10 (n = 11, DDI = 0): J?`edfY}Uv_
dim_m = 10 (n = 11, DDI = 0): J?`bebo^`|_
dim_m = 10 (n = 11, DDI = 0): J?`beawVur_
dim_m = 10 (n = 11, DDI = 0): J?`beawuY~_
dim_m = 10 (n = 11, DDI = 0): J?`beakUrk_
dim_m = 10 (n = 11, DDI = 0): J?`be_m}A^_
dim_m = 8 (n = 11, DDI = 1): J?`be_mxnt_
dim_m = 10 (n = 11, DDI = 0): J?`be_mflx_
dim_m = 10 (n = 11, DDI = 0): J?`beapZbk_
dim_m = 10 (n = 11, DDI = 0): J?`be`unA^_
dim_m = 10 (n = 11, DDI = 0): J?`be`m}?^_
dim_m = 10 (n = 11, DDI = 0): J?`be`m{Rl?
dim_m = 10 (n = 11, DDI = 0): J?`be`mZz^_
dim_m = 10 (n = 11, DDI = 0): J?`bebX}I~?
dim_m = 10 (n = 11, DDI = 0): J?`bebX}I~_
dim_m = 10 (n = 11, DDI = 0): J?`be`Z^av_
dim_m = 10 (n = 11, DDI = 0): J?`be`Zu^x?
dim_m = 10 (n = 11, DDI = 0): J?`be`VUuz_
dim_m = 10 (n = 11, DDI = 0): J?`be`NnBl?
dim_m = 10 (n = 11, DDI = 0): J?`eUiZ}En_
dim_m = 10 (n = 11, DDI = 0): J?`cvJKZVi_
dim_m = 10 (n = 11, DDI = 0): J?`cvJKZVy_
dim_m = 10 (n = 11, DDI = 0): J?`cvJKzRy_
dim_m = 10 (n = 11, DDI = 0): J?`cvJKzVy_
dim_m = 10 (n = 11, DDI = 0): J?`cuUwumn_
dim_m = 10 (n = 11, DDI = 0): J?`cuUwu]n_
dim_m = 10 (n = 11, DDI = 0): J?`cuUss~t_
dim_m = 10 (n = 11, DDI = 0): J?`cuVwumn_
dim_m = 10 (n = 11, DDI = 0): J?`cuVwu]n_
dim_m = 10 (n = 11, DDI = 0): J?`eKpo|Vy_
dim_m = 10 (n = 11, DDI = 0): J?`eKpozVy_
dim_m = 10 (n = 11, DDI = 0): J?`eKrs{VV_
dim_m = 10 (n = 11, DDI = 0): J?`eKrswvq_
dim_m = 10 (n = 11, DDI = 0): J?`eKrswvr_
dim_m = 10 (n = 11, DDI = 0): J?`eKre|fx?
dim_m = 10 (n = 11, DDI = 0): J?`bMNXu]~?
dim_m = 10 (n = 11, DDI = 0): J?`ckpw[uv_
dim_m = 10 (n = 11, DDI = 0): J?`ckpw[}v_
dim_m = 10 (n = 11, DDI = 0): J?`ckriurV_
dim_m = 10 (n = 11, DDI = 0): J?`ckriU~V_
dim_m = 10 (n = 11, DDI = 0): J?`ckpr]ev_
dim_m = 10 (n = 11, DDI = 0): J?`ckpr]mv_
dim_m = 10 (n = 11, DDI = 0): J?`ckpr]]v?
dim_m = 10 (n = 11, DDI = 0): J?`ckrjyqv_
dim_m = 10 (n = 11, DDI = 0): J?`ckrZ]rf_
dim_m = 10 (n = 11, DDI = 0): J?`ckpz]uf_
dim_m = 10 (n = 11, DDI = 0): J?`fep]uY~_
dim_m = 10 (n = 11, DDI = 0): J?`fep]V]r_
dim_m = 10 (n = 11, DDI = 0): J?qaazJ{ez?
dim_m = 10 (n = 11, DDI = 0): J?qaazJ{ez_
dim_m = 10 (n = 11, DDI = 0): J?qaazJ{uv_
dim_m = 10 (n = 11, DDI = 0): J?qaaxZ{ez?
dim_m = 10 (n = 11, DDI = 0): J?qaaxZ{ez_
dim_m = 10 (n = 11, DDI = 0): JCOceRqFoz_
dim_m = 10 (n = 11, DDI = 0): JCOedHg{c}?
dim_m = 10 (n = 11, DDI = 0): JCOedHg{d}?
dim_m = 10 (n = 11, DDI = 0): JCOedJgVfP_
dim_m = 10 (n = 11, DDI = 0): JCOedHwrm|_
dim_m = 10 (n = 11, DDI = 0): JCOedJcmtZ_
dim_m = 10 (n = 11, DDI = 0): JCOedHkjTv_
dim_m = 10 (n = 11, DDI = 0): JCOedHkj\v_
dim_m = 10 (n = 11, DDI = 0): JCOedJkjTu_
dim_m = 10 (n = 11, DDI = 0): JCOedJkmtZ_
dim_m = 10 (n = 11, DDI = 0): JCOedJi^Ft_
dim_m = 10 (n = 11, DDI = 0): JCOedJY}K~_
dim_m = 10 (n = 11, DDI = 0): JCOedHyzCf_
dim_m = 10 (n = 11, DDI = 0): JCOedJpl^x?
dim_m = 10 (n = 11, DDI = 0): JCOedIx^Dj?
dim_m = 10 (n = 11, DDI = 0): JCOedIt^Dr_
dim_m = 10 (n = 11, DDI = 0): JCOedIt^DV_
dim_m = 10 (n = 11, DDI = 0): JCOedIt~Dr_
dim_m = 10 (n = 11, DDI = 0): JCOedIt~DV_
dim_m = 10 (n = 11, DDI = 0): JCOedIj^Dj?
dim_m = 10 (n = 11, DDI = 0): JCOedHjybv_
dim_m = 10 (n = 11, DDI = 0): JCQREpihvy_
dim_m = 10 (n = 11, DDI = 0): JCQREq\jbb_
dim_m = 10 (n = 11, DDI = 0): JCQREq\jfr?
dim_m = 10 (n = 11, DDI = 0): JCQREq\jdz?
dim_m = 10 (n = 11, DDI = 0): JCQUbRiNd|_


==> anc/part1_order11/scan11_out_3.txt <==
dim_m = 10 (n = 11, DDI = 0): J??F?zRmVX?
dim_m = 10 (n = 11, DDI = 0): J?AA@ahrfn?
dim_m = 10 (n = 11, DDI = 0): J?AA@_xzVk?
dim_m = 10 (n = 11, DDI = 0): J?AA@a{|fT?
dim_m = 8 (n = 11, DDI = 1): J?AADrown|?
dim_m = 10 (n = 11, DDI = 0): J?AEBbgyKn_
dim_m = 10 (n = 11, DDI = 0): J?AEB`kNdV_
dim_m = 10 (n = 11, DDI = 0): J?AEB_{{v]?
dim_m = 10 (n = 11, DDI = 0): J?AEBaqNT\?
dim_m = 10 (n = 11, DDI = 0): J?AEBb`^Cv?
dim_m = 10 (n = 11, DDI = 0): J?AEB`pyZ}?
dim_m = 10 (n = 11, DDI = 0): J?AEB`pyZ}_
dim_m = 10 (n = 11, DDI = 0): J?AEB`dnBV_
dim_m = 10 (n = 11, DDI = 0): J?AEB`dma^?
dim_m = 10 (n = 11, DDI = 0): J?AEB`dma^_
dim_m = 10 (n = 11, DDI = 0): J?AEB`d~BV?
dim_m = 10 (n = 11, DDI = 0): J?AEB`d}a^?
dim_m = 10 (n = 11, DDI = 0): J?AEB`d}a^_
dim_m = 10 (n = 11, DDI = 0): J?AEB`dnJV_
dim_m = 10 (n = 11, DDI = 0): J?AEB`dmi^_
dim_m = 10 (n = 11, DDI = 0): J?AEB`dY~x?
dim_m = 10 (n = 11, DDI = 0): J?AEB`dR~t?
dim_m = 10 (n = 11, DDI = 0): J?AEB`dR~t_
dim_m = 10 (n = 11, DDI = 0): J?AEB`LmbN_
dim_m = 10 (n = 11, DDI = 0): J?AEB`L}bN_
dim_m = 10 (n = 11, DDI = 0): J?AEB`LX~t?
dim_m = 8 (n = 11, DDI = 1): J?AEB`Jxl|?
dim_m = 10 (n = 11, DDI = 0): J?AEBayXqZ_
dim_m = 10 (n = 11, DDI = 0): J?AEBamtax_
dim_m = 10 (n = 11, DDI = 0): J?AEBamlbw_
dim_m = 10 (n = 11, DDI = 0): J?AEB`mNdR_
dim_m = 10 (n = 11, DDI = 0): J?AEB`mNdV_
dim_m = 10 (n = 11, DDI = 0): J?AEB`NmbJ_
dim_m = 10 (n = 11, DDI = 0): J?AEDpsZ@f_
dim_m = 10 (n = 11, DDI = 0): J?AEDpszDf_
dim_m = 10 (n = 11, DDI = 0): J?AEDpszDV_
dim_m = 10 (n = 11, DDI = 0): J?AEDra{j{_
dim_m = 10 (n = 11, DDI = 0): J?AEDrszDf_
dim_m = 10 (n = 11, DDI = 0): J?ABEFSZ`r_
dim_m = 10 (n = 11, DDI = 0): J?ABEExmQl_
dim_m = 10 (n = 11, DDI = 0): J?ABEF]vel_
dim_m = 10 (n = 11, DDI = 0): J?ABEC~Nvb_
dim_m = 10 (n = 11, DDI = 0): J?ABBq[snL_
dim_m = 10 (n = 11, DDI = 0): J?ABAvoXv\_
dim_m = 10 (n = 11, DDI = 0): J?ABAvoRv\_
dim_m = 10 (n = 11, DDI = 0): J?ABAvoR~[_
dim_m = 10 (n = 11, DDI = 0): J?ABAusub}_
dim_m = 10 (n = 11, DDI = 0): J?ABAusvfu_
dim_m = 10 (n = 11, DDI = 0): J?ABAvwvQn?
dim_m = 8 (n = 11, DDI = 1): J?ABAvqzfl_
dim_m = 8 (n = 11, DDI = 1): J?ABAvqxn{_
dim_m = 8 (n = 11, DDI = 1): J?ABAvqtn{_
dim_m = 10 (n = 11, DDI = 0): J?ABAvbtb|?
dim_m = 10 (n = 11, DDI = 0): J?ABAvR^Fl?
dim_m = 10 (n = 11, DDI = 0): J?AFAhwlf]?
dim_m = 10 (n = 11, DDI = 0): J?AFAhwld}?
dim_m = 10 (n = 11, DDI = 0): J?AFAikkmw_
dim_m = 10 (n = 11, DDI = 0): J?AFAhqVvw?
dim_m = 10 (n = 11, DDI = 0): J?AFAjImc^?
dim_m = 10 (n = 11, DDI = 0): J?AFAji}C}?
dim_m = 10 (n = 11, DDI = 0): J?AFAji}A}?
dim_m = 10 (n = 11, DDI = 0): J?AFAiN}ET_
dim_m = 10 (n = 11, DDI = 0): J?AFCzW{fX?
dim_m = 10 (n = 11, DDI = 0): J?AFCzW{bx?
dim_m = 10 (n = 11, DDI = 0): J?AFCxwxVm_
dim_m = 10 (n = 11, DDI = 0): J?AFCzU~Fw_
dim_m = 10 (n = 11, DDI = 0): J?AFCzUl^w_
dim_m = 10 (n = 11, DDI = 0): J?AFBLwtu}?
dim_m = 10 (n = 11, DDI = 0): J?ABeRoX~w?
dim_m = 8 (n = 11, DDI = 1): J?ABeRgr\z?
dim_m = 8 (n = 11, DDI = 1): J?ABeRgj]z?
dim_m = 10 (n = 11, DDI = 0): J?ABePwZdb_
dim_m = 10 (n = 11, DDI = 0): J?ABePwxU}?
dim_m = 10 (n = 11, DDI = 0): J?ABePwjU}?
dim_m = 10 (n = 11, DDI = 0): J?ABePwkZ]_
dim_m = 10 (n = 11, DDI = 0): J?ABeQktS|_
dim_m = 8 (n = 11, DDI = 1): J?ABeQky]z_
dim_m = 10 (n = 11, DDI = 0): J?ABePkmP^_
dim_m = 10 (n = 11, DDI = 0): J?ABeO{kX^_
dim_m = 8 (n = 11, DDI = 1): J?ABePi^Nt_
dim_m = 10 (n = 11, DDI = 0): J?ABeOmZLr?
dim_m = 10 (n = 11, DDI = 0): J?ABeOmNNb?
dim_m = 10 (n = 11, DDI = 0): J?ABeOmNLb_
dim_m = 10 (n = 11, DDI = 0): J?ABeOmkX|_
dim_m = 10 (n = 11, DDI = 0): J?ABeP{wru_
dim_m = 10 (n = 11, DDI = 0): J?ABeRiUry?
dim_m = 10 (n = 11, DDI = 0): J?ABeRiUrz?
dim_m = 8 (n = 11, DDI = 1): J?ABeQunFL_
dim_m = 10 (n = 11, DDI = 0): J?ABeRhzVy?
dim_m = 8 (n = 11, DDI = 1): J?ABeRhz^z?
dim_m = 8 (n = 11, DDI = 1): J?ABeRhz^z_
dim_m = 10 (n = 11, DDI = 0): J?ABePlmP\_
dim_m = 10 (n = 11, DDI = 0): J?ABePryby?
dim_m = 10 (n = 11, DDI = 0): J?ABePryby_
dim_m = 10 (n = 11, DDI = 0): J?ABePriry_
dim_m = 10 (n = 11, DDI = 0): J?ABePjsry?
dim_m = 10 (n = 11, DDI = 0): J?ABePjsry_
dim_m = 8 (n = 11, DDI = 1): J?ABePjx^z?
dim_m = 10 (n = 11, DDI = 0): J?ABeOzwrw_
dim_m = 10 (n = 11, DDI = 0): J?ABeOzwry_
dim_m = 8 (n = 11, DDI = 1): J?ABePfy^z?
dim_m = 10 (n = 11, DDI = 0): J?ABePv\vR_
dim_m = 10 (n = 11, DDI = 0): J?ABeYsjl|_
dim_m = 10 (n = 11, DDI = 0): J?ABeYkuu}_
dim_m = 10 (n = 11, DDI = 0): J?ABeYktu}_
dim_m = 9 (n = 11, DDI = 1): J?ABeXy|FT_
dim_m = 10 (n = 11, DDI = 0): J?BD?qsjnU_
dim_m = 10 (n = 11, DDI = 0): J?BD?p\lf]?
dim_m = 10 (n = 11, DDI = 0): J?BDBIqmdz_
dim_m = 10 (n = 11, DDI = 0): J?BDAzo}A^?
dim_m = 10 (n = 11, DDI = 0): J?BDAzoxl|?
dim_m = 10 (n = 11, DDI = 0): J?BDAzSqjy?
dim_m = 10 (n = 11, DDI = 0): J?BDAzS^U\_
dim_m = 10 (n = 11, DDI = 0): J?BDAy[[fY_
dim_m = 10 (n = 11, DDI = 0): J?BDAxqYkn_
dim_m = 10 (n = 11, DDI = 0): J?BDAyU}Np_
dim_m = 10 (n = 11, DDI = 0): J?BDAyuyd{?
dim_m = 10 (n = 11, DDI = 0): J?BDAyuyd{_
dim_m = 10 (n = 11, DDI = 0): J?BDAyuzf{_
dim_m = 10 (n = 11, DDI = 0): J?BDAyunfs?
dim_m = 10 (n = 11, DDI = 0): J?BDAyunfs_
dim_m = 10 (n = 11, DDI = 0): J?BDAxu}EN?
dim_m = 10 (n = 11, DDI = 0): J?BDAxu}An_
dim_m = 10 (n = 11, DDI = 0): J?BDAxunAn_
dim_m = 10 (n = 11, DDI = 0): J?BDAxuzf{_
dim_m = 10 (n = 11, DDI = 0): J?BDAxu^fs?
dim_m = 10 (n = 11, DDI = 0): J?BDAxu^fw_
dim_m = 10 (n = 11, DDI = 0): J?BDAxu^fs_
dim_m = 10 (n = 11, DDI = 0): J?BDAxu^e{_
dim_m = 10 (n = 11, DDI = 0): J?BDAxuT~w_
dim_m = 10 (n = 11, DDI = 0): J?BDAxV}Bl?
dim_m = 10 (n = 11, DDI = 0): J?BDAxVnBl?
dim_m = 10 (n = 11, DDI = 0): J?B@`Yo}Nk?
dim_m = 10 (n = 11, DDI = 0): J?B@`YwjR|?
dim_m = 10 (n = 11, DDI = 0): J?B@`Ys{f{?
dim_m = 10 (n = 11, DDI = 0): J?B@`Ys|f{?
dim_m = 10 (n = 11, DDI = 0): J?B@`Ys|fx?
dim_m = 10 (n = 11, DDI = 0): J?B@`Ys}Nk?
dim_m = 10 (n = 11, DDI = 0): J?B@`Ysxn{?
dim_m = 10 (n = 11, DDI = 0): J?B@`ZKfvk_
dim_m = 10 (n = 11, DDI = 0): J?B@`ZQir}?
dim_m = 10 (n = 11, DDI = 0): J?B@`YMZ^q?
dim_m = 8 (n = 11, DDI = 1): J?B@`YhM~u_
dim_m = 10 (n = 11, DDI = 0): J?B@`Wr}dj?
dim_m = 10 (n = 11, DDI = 0): J?B@`Wr}dj_
dim_m = 10 (n = 11, DDI = 0): J?B@`YmZVq?
dim_m = 10 (n = 11, DDI = 0): J?B@`YmZVr?
dim_m = 10 (n = 11, DDI = 0): J?B@`Zhmby_
dim_m = 10 (n = 11, DDI = 0): J?B@`Yl}R\?
dim_m = 8 (n = 11, DDI = 1): J?B@`YlM~v?
dim_m = 8 (n = 11, DDI = 1): J?B@`YrzVu?
dim_m = 10 (n = 11, DDI = 0): J?B@`Yr}vu?
dim_m = 10 (n = 11, DDI = 0): J?B@`Yr}vu_
dim_m = 8 (n = 11, DDI = 1): J?B@`Wzi~v?
dim_m = 10 (n = 11, DDI = 0): J?B@`ZFjVq?
dim_m = 10 (n = 11, DDI = 0): J?B@`Yz{ve_
dim_m = 10 (n = 11, DDI = 0): J?B@dZo}C^?
dim_m = 10 (n = 11, DDI = 0): J?B@dZobup_
dim_m = 10 (n = 11, DDI = 0): J?B@dZW{@^_
dim_m = 10 (n = 11, DDI = 0): J?B@dZW{K]_
dim_m = 10 (n = 11, DDI = 0): J?B@dZW{MN_
dim_m = 10 (n = 11, DDI = 0): J?B@dZWyMN_
dim_m = 10 (n = 11, DDI = 0): J?B@dZWxK^?
dim_m = 10 (n = 11, DDI = 0): J?B@dZWb~R?
dim_m = 10 (n = 11, DDI = 0): J?B@dXw{C^_
dim_m = 10 (n = 11, DDI = 0): J?B@dXwmH^_
dim_m = 10 (n = 11, DDI = 0): J?B@dZcimy?
dim_m = 10 (n = 11, DDI = 0): J?B@dYswex_
dim_m = 10 (n = 11, DDI = 0): J?B@dYswbx_
dim_m = 10 (n = 11, DDI = 0): J?B@dYsMev_
dim_m = 10 (n = 11, DDI = 0): J?B@dXs{bx_
dim_m = 10 (n = 11, DDI = 0): J?B@dYkwey_
dim_m = 10 (n = 11, DDI = 0): J?B@dYkyby_
dim_m = 10 (n = 11, DDI = 0): J?B@dYkwux?
dim_m = 10 (n = 11, DDI = 0): J?B@dXkUvi?
dim_m = 10 (n = 11, DDI = 0): J?B@dY[uUV?
dim_m = 10 (n = 11, DDI = 0): J?B@dY[q~R?
dim_m = 10 (n = 11, DDI = 0): J?B@dW{qch_
dim_m = 10 (n = 11, DDI = 0): J?B@dZQnBR_
dim_m = 10 (n = 11, DDI = 0): J?B@dZQjJw_
dim_m = 10 (n = 11, DDI = 0): J?B@dXqnF]_
dim_m = 10 (n = 11, DDI = 0): J?B@dXiuBL_
dim_m = 10 (n = 11, DDI = 0): J?B@dWytb{_
dim_m = 10 (n = 11, DDI = 0): J?B@dZw}DR_
dim_m = 10 (n = 11, DDI = 0): J?B@dZwx`Z_
dim_m = 10 (n = 11, DDI = 0): J?B@dZwZ`Z_
dim_m = 10 (n = 11, DDI = 0): J?B@dY{{bR_
dim_m = 10 (n = 11, DDI = 0): J?B@dX{{dR_
dim_m = 10 (n = 11, DDI = 0): J?B@dX{{bR_
dim_m = 10 (n = 11, DDI = 0): J?B@dX{ydX_
dim_m = 10 (n = 11, DDI = 0): J?B@dYuvBN_
dim_m = 10 (n = 11, DDI = 0): J?B@dXunER_
dim_m = 10 (n = 11, DDI = 0): J?B@dW}}FB_
dim_m = 10 (n = 11, DDI = 0): J?B@dW}}EJ_
dim_m = 10 (n = 11, DDI = 0): J?B@dZLtb}?
dim_m = 10 (n = 11, DDI = 0): J?B@dYlvEf_
dim_m = 10 (n = 11, DDI = 0): J?B@dZF}Ep_
dim_m = 10 (n = 11, DDI = 0): J?B@dZFzEp_
dim_m = 10 (n = 11, DDI = 0): J?B@dZFxep_
dim_m = 10 (n = 11, DDI = 0): J?B@dYf^El?
dim_m = 10 (n = 11, DDI = 0): J?B@dZ{Zp^_
dim_m = 10 (n = 11, DDI = 0): J?B@dzknEF_
dim_m = 10 (n = 11, DDI = 0): J?BFCzo]DD_
dim_m = 10 (n = 11, DDI = 0): J?BDbbomfx?
dim_m = 10 (n = 11, DDI = 0): J?BDbbKjt}_
dim_m = 10 (n = 11, DDI = 0): J?BDbaknF\_
dim_m = 10 (n = 11, DDI = 0): J?BDdfg]D{_
dim_m = 10 (n = 11, DDI = 0): J?BDdfg|D{_
dim_m = 10 (n = 11, DDI = 0): J?BDdfg^D{?
dim_m = 10 (n = 11, DDI = 0): J?BDdfcXz^_
dim_m = 10 (n = 11, DDI = 0): J?BDdekXz^_
dim_m = 10 (n = 11, DDI = 0): J?BDdekJz^_
dim_m = 10 (n = 11, DDI = 0): J?BDddkzJ{_
dim_m = 10 (n = 11, DDI = 0): J?B@tdwhsZ_
dim_m = 10 (n = 11, DDI = 0): J?B@tfcZ^w?
dim_m = 10 (n = 11, DDI = 0): J?B@tfKxVm_
dim_m = 10 (n = 11, DDI = 0): J?B@tdkZ^w?
dim_m = 10 (n = 11, DDI = 0): J?BDM_{bvS_
dim_m = 10 (n = 11, DDI = 0): J?BDMa{ZeN_
dim_m = 10 (n = 11, DDI = 0): J?BDMbTZdy?
dim_m = 10 (n = 11, DDI = 0): J?BDMaNnB\?
dim_m = 10 (n = 11, DDI = 0): J?BDMaN^FT?
dim_m = 10 (n = 11, DDI = 0): J?BDM`NnB\?
dim_m = 10 (n = 11, DDI = 0): J?BDMiw~D|_
dim_m = 10 (n = 11, DDI = 0): J?BDMii}E}_
dim_m = 10 (n = 11, DDI = 0): J?BDMii~D|_
dim_m = 10 (n = 11, DDI = 0): J?BDMhi^fT_
dim_m = 10 (n = 11, DDI = 0): J?BDMj[}?z_
dim_m = 10 (n = 11, DDI = 0): J?BDMhm}Dw_
dim_m = 10 (n = 11, DDI = 0): J?BDMhmydw_
dim_m = 10 (n = 11, DDI = 0): J?BDMhm]f\_
dim_m = 10 (n = 11, DDI = 0): J?BeeYu}Fl_
dim_m = 10 (n = 11, DDI = 0): J?BeeYu~Fl_
dim_m = 10 (n = 11, DDI = 0): J?Bcv@Wlt}_
dim_m = 10 (n = 11, DDI = 0): J?Bcv@Wll|_
dim_m = 10 (n = 11, DDI = 0): J?Bcv@[ll|_
dim_m = 10 (n = 11, DDI = 0): J?`@FA[zfu?
dim_m = 10 (n = 11, DDI = 0): J?`@FAL{ns?
dim_m = 10 (n = 11, DDI = 0): J?`@FB[jfu?
dim_m = 10 (n = 11, DDI = 0): J?`D@bOpjz?
dim_m = 10 (n = 11, DDI = 0): J?`DDPg~Fy_
dim_m = 10 (n = 11, DDI = 0): J?`DDRW\d]_
dim_m = 10 (n = 11, DDI = 0): J?`DDRWjv{_
dim_m = 10 (n = 11, DDI = 0): J?`DDRaFw~_
dim_m = 10 (n = 11, DDI = 0): J?`DDRwFsr_
dim_m = 10 (n = 11, DDI = 0): J?`DDR{~Er_
dim_m = 10 (n = 11, DDI = 0): J?`DDDg]I~_
dim_m = 10 (n = 11, DDI = 0): J?`DDDW]I~_
dim_m = 10 (n = 11, DDI = 0): J?`DDDwVA~_
dim_m = 10 (n = 11, DDI = 0): J?`DDFK]dm?
dim_m = 10 (n = 11, DDI = 0): J?`DDFK{r{?
dim_m = 10 (n = 11, DDI = 0): J?`DDFYNuv?
dim_m = 10 (n = 11, DDI = 0): J?`DDFYNuv_
dim_m = 10 (n = 11, DDI = 0): J?`DDFyfpv_
dim_m = 10 (n = 11, DDI = 0): J?`DDFyfo~_
dim_m = 10 (n = 11, DDI = 0): J?`DELsmf]_
dim_m = 10 (n = 11, DDI = 0): J?`DELsvf]_
dim_m = 10 (n = 11, DDI = 0): J?`DELsrv{_
dim_m = 10 (n = 11, DDI = 0): J?`DDvqn\z?
dim_m = 10 (n = 11, DDI = 0): J?`DDvy}dj_
dim_m = 10 (n = 11, DDI = 0): J?`@eDge|y?
dim_m = 10 (n = 11, DDI = 0): J?`@eDge|z?
dim_m = 10 (n = 11, DDI = 0): J?`@eCwXuz?
dim_m = 10 (n = 11, DDI = 0): J?`@eFgetz?
dim_m = 10 (n = 11, DDI = 0): J?`@eFge|y?
dim_m = 10 (n = 11, DDI = 0): J?`@eFge|z?
dim_m = 10 (n = 11, DDI = 0): J?`@eEwzE}?
dim_m = 10 (n = 11, DDI = 0): J?`@eEwxU}?
dim_m = 10 (n = 11, DDI = 0): J?`@eEwXrz?
dim_m = 10 (n = 11, DDI = 0): J?`@eEkTrz?
dim_m = 10 (n = 11, DDI = 0): J?`@eEk~FZ_
dim_m = 10 (n = 11, DDI = 0): J?`@eC{ivj?
dim_m = 10 (n = 11, DDI = 0): J?`@eEqXzz?
dim_m = 8 (n = 11, DDI = 1): J?`@eELy^y_
dim_m = 10 (n = 11, DDI = 0): J?`@eCliuz?
dim_m = 10 (n = 11, DDI = 0): J?`@eClevj?
dim_m = 10 (n = 11, DDI = 0): J?`@eE{{TU_
dim_m = 10 (n = 11, DDI = 0): J?`@eE{yTM_
dim_m = 10 (n = 11, DDI = 0): J?`@eFqity?
dim_m = 10 (n = 11, DDI = 0): J?`@eFqitz?
dim_m = 10 (n = 11, DDI = 0): J?`@eErydy?
dim_m = 10 (n = 11, DDI = 0): J?`@eErydy_
dim_m = 10 (n = 11, DDI = 0): J?`@eEj|Dy?
dim_m = 10 (n = 11, DDI = 0): J?`@eEj|Dy_
dim_m = 10 (n = 11, DDI = 0): J?`@eEjvDy_
dim_m = 10 (n = 11, DDI = 0): J?`@eEjnFi?
dim_m = 10 (n = 11, DDI = 0): J?`@eEjnFi_
dim_m = 10 (n = 11, DDI = 0): J?`@eEjudy?
dim_m = 10 (n = 11, DDI = 0): J?`@eEjudy_
dim_m = 10 (n = 11, DDI = 0): J?`@eEjuTy_
dim_m = 10 (n = 11, DDI = 0): J?`@eEj\Ty_
dim_m = 10 (n = 11, DDI = 0): J?`@eEjfVi_
dim_m = 10 (n = 11, DDI = 0): J?`@eEjNVi?
dim_m = 10 (n = 11, DDI = 0): J?`@eEjNVi_
dim_m = 10 (n = 11, DDI = 0): J?`@eEj|Ty_
dim_m = 10 (n = 11, DDI = 0): J?`@eEjnNf?
dim_m = 10 (n = 11, DDI = 0): J?`@eEjnMv?
dim_m = 10 (n = 11, DDI = 0): J?`@eEjnNf_
dim_m = 10 (n = 11, DDI = 0): J?`@fE[jEr_
dim_m = 10 (n = 11, DDI = 0): J?`@fE[^Cr_
dim_m = 10 (n = 11, DDI = 0): J?`@fE[^Cj_
dim_m = 10 (n = 11, DDI = 0): J?`@fE[irm?
dim_m = 10 (n = 11, DDI = 0): J?`@fC{fEp_
dim_m = 10 (n = 11, DDI = 0): J?`@fC{euZ?
dim_m = 10 (n = 11, DDI = 0): J?`@fEi|Cz?
dim_m = 10 (n = 11, DDI = 0): J?`@fEiuSz_
dim_m = 10 (n = 11, DDI = 0): J?`@fElnCV_
dim_m = 10 (n = 11, DDI = 0): J?`@fEl^@m_
dim_m = 10 (n = 11, DDI = 0): J?`@fEZ|DY_
dim_m = 10 (n = 11, DDI = 0): J?`@fEZzDi_
dim_m = 10 (n = 11, DDI = 0): J?`@fEZzCy_
dim_m = 10 (n = 11, DDI = 0): J?`CTVw|nl_
dim_m = 10 (n = 11, DDI = 0): J?`CTV{~Fd_
dim_m = 10 (n = 11, DDI = 0): J?`CTVxndl_
dim_m = 10 (n = 11, DDI = 0): J?`Dd`o^bn_
dim_m = 10 (n = 11, DDI = 0): J?`DdbiNfV?
dim_m = 10 (n = 11, DDI = 0): J?`DdbiFvP_
dim_m = 10 (n = 11, DDI = 0): J?`DdbinNV_
dim_m = 10 (n = 11, DDI = 0): J?`DdbbzFt_
dim_m = 10 (n = 11, DDI = 0): J?`DdbbzNt_
dim_m = 10 (n = 11, DDI = 0): J?`DaZc|f{_
dim_m = 10 (n = 11, DDI = 0): J?`DaXk|Er?
dim_m = 10 (n = 11, DDI = 0): J?`DaXk]^h_
dim_m = 10 (n = 11, DDI = 0): J?`DaZaNAv?
dim_m = 10 (n = 11, DDI = 0): J?`DaXei]r_
dim_m = 10 (n = 11, DDI = 0): J?`DaXmuTR_
dim_m = 10 (n = 11, DDI = 0): J?`DbXt]`f_
dim_m = 10 (n = 11, DDI = 0): J?`EVQwzV{_
dim_m = 10 (n = 11, DDI = 0): J?`DTPoT}n_
dim_m = 10 (n = 11, DDI = 0): J?`DTPcs}n_
dim_m = 10 (n = 11, DDI = 0): J?`DTPsw}n_
dim_m = 10 (n = 11, DDI = 0): J?`DTPsp~f_
dim_m = 10 (n = 11, DDI = 0): J?`DTrWf]|_
dim_m = 10 (n = 11, DDI = 0): J?`DTrS^FU_
dim_m = 10 (n = 11, DDI = 0): J?`DTrK\Fe_
dim_m = 10 (n = 11, DDI = 0): J?`DTrK}Dm_
dim_m = 10 (n = 11, DDI = 0): J?`DTrK|Bu_
dim_m = 10 (n = 11, DDI = 0): J?`DTrK{vw_
dim_m = 10 (n = 11, DDI = 0): J?`DTrwd{}_
dim_m = 10 (n = 11, DDI = 0): J?`DTrwd{~_
dim_m = 10 (n = 11, DDI = 0): J?`DTrRnEv?
dim_m = 10 (n = 11, DDI = 0): J?`DTrRnEv_
dim_m = 10 (n = 11, DDI = 0): J?bBCzaTh|_
dim_m = 10 (n = 11, DDI = 0): J?bBCzEYl|_
dim_m = 10 (n = 11, DDI = 0): J?bBCzknP|_
dim_m = 10 (n = 11, DDI = 0): J?bBCzq{k~_
dim_m = 10 (n = 11, DDI = 0): J?bBCzU}^r_
dim_m = 10 (n = 11, DDI = 0): J?bBCx]Vfj?
dim_m = 10 (n = 11, DDI = 0): J?bBCw}zDz_
dim_m = 10 (n = 11, DDI = 0): J?bBCw}nFZ_
dim_m = 10 (n = 11, DDI = 0): J?bBCw}Zdy_
dim_m = 10 (n = 11, DDI = 0): J?bBCw}Zdz_
dim_m = 10 (n = 11, DDI = 0): J?bBCw}Ncr_
dim_m = 10 (n = 11, DDI = 0): J?bBCw}NfZ_
dim_m = 10 (n = 11, DDI = 0): J?bBCw}nVZ?
dim_m = 10 (n = 11, DDI = 0): J?bBCw}NnZ_
dim_m = 10 (n = 11, DDI = 0): J?bBCzh]cZ_
dim_m = 10 (n = 11, DDI = 0): J?bBCzhnP|_
dim_m = 10 (n = 11, DDI = 0): J?bBCxxtby_
dim_m = 10 (n = 11, DDI = 0): J?bBCzd\j|?
dim_m = 10 (n = 11, DDI = 0): J?bBCxttby_
dim_m = 10 (n = 11, DDI = 0): J?bBCxltby_
dim_m = 10 (n = 11, DDI = 0): J?bBCxlnP|_
dim_m = 10 (n = 11, DDI = 0): J?bBCy\yfJ_
dim_m = 10 (n = 11, DDI = 0): J?bBCw|NfB_
dim_m = 10 (n = 11, DDI = 0): J?bBCy|zP|_
dim_m = 10 (n = 11, DDI = 0): J?b@bRWkdm_
dim_m = 10 (n = 11, DDI = 0): J?b@bRWhX]_
dim_m = 10 (n = 11, DDI = 0): J?b@bRHxcz_
dim_m = 10 (n = 11, DDI = 0): J?b@bRHVfb?
dim_m = 10 (n = 11, DDI = 0): J?b@bQdwzx_
dim_m = 10 (n = 11, DDI = 0): J?b@bRBVBN_
dim_m = 10 (n = 11, DDI = 0): J?b@bRB^BV?
dim_m = 10 (n = 11, DDI = 0): J?b@bRB^BN?
dim_m = 10 (n = 11, DDI = 0): J?b@bRB^BN_
dim_m = 10 (n = 11, DDI = 0): J?b@bRBVJN_
dim_m = 10 (n = 11, DDI = 0): J?b@bRBXzx_
dim_m = 10 (n = 11, DDI = 0): J?b@bQb}C^?
dim_m = 10 (n = 11, DDI = 0): J?b@bPbpzx_
dim_m = 10 (n = 11, DDI = 0): J?b@bPRlA^?
dim_m = 10 (n = 11, DDI = 0): J?b@bPRlA^_
dim_m = 10 (n = 11, DDI = 0): J?b@bPR|A^?
dim_m = 10 (n = 11, DDI = 0): J?b@bPR|A^_
dim_m = 10 (n = 11, DDI = 0): J?b@bPRlQ^_
dim_m = 10 (n = 11, DDI = 0): J?b@bQJ^BV?
dim_m = 10 (n = 11, DDI = 0): J?b@bQFuDV_
dim_m = 10 (n = 11, DDI = 0): J?b@bQF}DV?
dim_m = 10 (n = 11, DDI = 0): J?b@bRwbpV_
dim_m = 10 (n = 11, DDI = 0): J?b@bPrVVe?
dim_m = 10 (n = 11, DDI = 0): J?b@bQj}?^_
dim_m = 10 (n = 11, DDI = 0): J?b@bPj}AN_
dim_m = 10 (n = 11, DDI = 0): J?b@bPj}?^_
dim_m = 10 (n = 11, DDI = 0): J?b@aVgjNy_
dim_m = 10 (n = 11, DDI = 0): J?b@aVgb^j_
dim_m = 10 (n = 11, DDI = 0): J?b@aVgzNy_
dim_m = 10 (n = 11, DDI = 0): J?b@aUpxDw_
dim_m = 10 (n = 11, DDI = 0): J?b@aUdmEj_
dim_m = 10 (n = 11, DDI = 0): J?b@aUxXre_
dim_m = 10 (n = 11, DDI = 0): J?b@eZwxfq_
dim_m = 10 (n = 11, DDI = 0): J?b@eZwxfr_
dim_m = 10 (n = 11, DDI = 0): J?b@eZsynj_
dim_m = 10 (n = 11, DDI = 0): J?b@eZkxfr_
dim_m = 10 (n = 11, DDI = 0): J?b@eZqxfq_
dim_m = 10 (n = 11, DDI = 0): J?b@eZqxfr_
dim_m = 10 (n = 11, DDI = 0): J?b@eZq}VL_
dim_m = 10 (n = 11, DDI = 0): J?b@eZi|Fj_
dim_m = 10 (n = 11, DDI = 0): J?b@eZizFj_
dim_m = 10 (n = 11, DDI = 0): J?b@eZi{fj_
dim_m = 10 (n = 11, DDI = 0): J?b@eZiyfj?
dim_m = 10 (n = 11, DDI = 0): J?b@eZiyfj_
dim_m = 10 (n = 11, DDI = 0): J?b@eZiydz_
dim_m = 10 (n = 11, DDI = 0): J?b@eZi|Vj?
dim_m = 10 (n = 11, DDI = 0): J?b@eZiynj?
dim_m = 10 (n = 11, DDI = 0): J?b@eZiynj_
dim_m = 10 (n = 11, DDI = 0): J?b@eZiylz_
dim_m = 10 (n = 11, DDI = 0): J?b@eZexfr?
dim_m = 10 (n = 11, DDI = 0): J?b@eZexfr_
dim_m = 10 (n = 11, DDI = 0): J?b@eZexnr?
dim_m = 10 (n = 11, DDI = 0): J?b@eZexnr_
dim_m = 10 (n = 11, DDI = 0): J?b@eZe}^r_
dim_m = 10 (n = 11, DDI = 0): J?b@eZe^Zz_
dim_m = 10 (n = 11, DDI = 0): J?b@eZ{~FF_
dim_m = 10 (n = 11, DDI = 0): J?b@eZ{~DV_
dim_m = 10 (n = 11, DDI = 0): J?b@eZx}VL_
dim_m = 10 (n = 11, DDI = 0): J?b@eZx}T\_
dim_m = 10 (n = 11, DDI = 0): J?b@eZt|VT_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`W{f]_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`Wxfu_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`W~D\_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`W{v]_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`Wjr}_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`wrft_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`w~D\_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`wnN[_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`wrnt_
dim_m = 10 (n = 11, DDI = 0): J?bDJbENRn_
dim_m = 10 (n = 11, DDI = 0): J?bDJbEzet_
dim_m = 10 (n = 11, DDI = 0): J?bDJbEnN\_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`p~D]_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`pnV[_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`pVq~_
dim_m = 10 (n = 11, DDI = 0): J?bDJbwrft_
dim_m = 10 (n = 11, DDI = 0): J?bDJa{nF\_
dim_m = 10 (n = 11, DDI = 0): J?bDJa{Xv\_
dim_m = 10 (n = 11, DDI = 0): J?bDJa{nN\_
dim_m = 10 (n = 11, DDI = 0): J?bDJa{xn\_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`{jfx_
dim_m = 10 (n = 11, DDI = 0): J?bDJbMyft_
dim_m = 10 (n = 11, DDI = 0): J?bDJbMxft_
dim_m = 10 (n = 11, DDI = 0): J?bDJbMrnt_
dim_m = 10 (n = 11, DDI = 0): J?bDJbM}nt_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`mrft_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`tjfx_
dim_m = 10 (n = 11, DDI = 0): J?bDJ`frft_
dim_m = 10 (n = 11, DDI = 0): J?bDJb{~D\_
dim_m = 10 (n = 11, DDI = 0): J?bDJbmzdx_
dim_m = 10 (n = 11, DDI = 0): J?`adbozFt?
dim_m = 10 (n = 11, DDI = 0): J?`adbo^b|_
dim_m = 10 (n = 11, DDI = 0): J?`adbgKw~_
dim_m = 10 (n = 11, DDI = 0): J?`adbg}f\_
dim_m = 10 (n = 11, DDI = 0): J?`ad`sub|_
dim_m = 10 (n = 11, DDI = 0): J?`ad`s~B|_
dim_m = 10 (n = 11, DDI = 0): J?`ad`s}b|_
dim_m = 10 (n = 11, DDI = 0): J?`ad`k}Fs_
dim_m = 10 (n = 11, DDI = 0): J?`ad_{equ_
dim_m = 10 (n = 11, DDI = 0): J?`ad_t}@^?
dim_m = 10 (n = 11, DDI = 0): J?`adaL^DN?
dim_m = 10 (n = 11, DDI = 0): J?`adaL^C^?
dim_m = 10 (n = 11, DDI = 0): J?`adaLNej_
dim_m = 10 (n = 11, DDI = 0): J?`adaLNuj_
dim_m = 10 (n = 11, DDI = 0): J?`ad_l]fJ_
dim_m = 10 (n = 11, DDI = 0): J?`ad_lffJ?
dim_m = 10 (n = 11, DDI = 0): J?`ad_lpZ[_
dim_m = 10 (n = 11, DDI = 0): J?`adaF^?~?
dim_m = 10 (n = 11, DDI = 0): J?`adb[lPN_
dim_m = 10 (n = 11, DDI = 0): J?`aaisYvh_
dim_m = 10 (n = 11, DDI = 0): J?`aajK}FF?
dim_m = 10 (n = 11, DDI = 0): J?`aajK}FF_
dim_m = 10 (n = 11, DDI = 0): J?`aajKnFF?
dim_m = 10 (n = 11, DDI = 0): J?`aajKnFF_
dim_m = 10 (n = 11, DDI = 0): J?`aajKlbV?
dim_m = 10 (n = 11, DDI = 0): J?`aajKlbV_
dim_m = 10 (n = 11, DDI = 0): J?`aaik{a^?
dim_m = 10 (n = 11, DDI = 0): J?`aajs[zu_
dim_m = 10 (n = 11, DDI = 0): J?`aahu{jz_
dim_m = 10 (n = 11, DDI = 0): J?`aaht{Z|?
dim_m = 10 (n = 11, DDI = 0): J?`aaht{X~?
dim_m = 10 (n = 11, DDI = 0): J?`aeNEzFq?
dim_m = 10 (n = 11, DDI = 0): J?`ebOy\fl_
dim_m = 10 (n = 11, DDI = 0): J?`edYwp~Z_
dim_m = 10 (n = 11, DDI = 0): J?`edXsueu_
dim_m = 10 (n = 11, DDI = 0): J?`edZF}NZ?
dim_m = 10 (n = 11, DDI = 0): J?`cujJ}En_
dim_m = 10 (n = 11, DDI = 0): J?`csvWmlm_
dim_m = 10 (n = 11, DDI = 0): J?`csvWmln_
dim_m = 10 (n = 11, DDI = 0): J?`csvwumm_
dim_m = 10 (n = 11, DDI = 0): J?`csvwumn_
dim_m = 10 (n = 11, DDI = 0): J?`csvYvFf_
dim_m = 10 (n = 11, DDI = 0): J?`ciqiuU]_
dim_m = 10 (n = 11, DDI = 0): J?`ciqiuS^_
dim_m = 10 (n = 11, DDI = 0): J?`ciqYyVq_
dim_m = 10 (n = 11, DDI = 0): J?`ciqYyVu_
dim_m = 10 (n = 11, DDI = 0): J?`ciqY}VU_
dim_m = 10 (n = 11, DDI = 0): J?`ciqYyvu_
dim_m = 10 (n = 11, DDI = 0): J?`ciqjmdn_
dim_m = 10 (n = 11, DDI = 0): J?`ciqZmdn_
dim_m = 10 (n = 11, DDI = 0): J?aJAfQUZy?
dim_m = 10 (n = 11, DDI = 0): J?aJAfqYz^_
dim_m = 10 (n = 11, DDI = 0): J?aJAfi|fk_
dim_m = 10 (n = 11, DDI = 0): J?aJEek]Bw_
dim_m = 10 (n = 11, DDI = 0): J?aJEeyube_
dim_m = 10 (n = 11, DDI = 0): J?aJEfX~Vy_
dim_m = 10 (n = 11, DDI = 0): J?`uRifym^_
dim_m = 10 (n = 11, DDI = 0): J?`uRifyl^_
dim_m = 10 (n = 11, DDI = 0): J?qdR`p\qn_
dim_m = 10 (n = 11, DDI = 0): JCOcbQUs^[?
dim_m = 10 (n = 11, DDI = 0): JCOcbQpxcz?
dim_m = 10 (n = 11, DDI = 0): JCOcbQpxcz_
dim_m = 10 (n = 11, DDI = 0): JCOcbRH|A^_
dim_m = 10 (n = 11, DDI = 0): JCOcbRH{cz?
dim_m = 10 (n = 11, DDI = 0): JCOcbRDVfb?
dim_m = 10 (n = 11, DDI = 0): JCOcbQTrnb_
dim_m = 10 (n = 11, DDI = 0): JCOcbRprcj_
dim_m = 10 (n = 11, DDI = 0): JCOcbRdVbb_
dim_m = 10 (n = 11, DDI = 0): JCOcbRTjdb_
dim_m = 10 (n = 11, DDI = 0): JCOfBaWuK|_
dim_m = 10 (n = 11, DDI = 0): JCOef?knF{_
dim_m = 10 (n = 11, DDI = 0): JCOef?[zM|_
dim_m = 10 (n = 11, DDI = 0): JCOebJinFt_
dim_m = 10 (n = 11, DDI = 0): JCOebJi~Ft_
dim_m = 10 (n = 11, DDI = 0): JCQRDrKTi~_
dim_m = 10 (n = 11, DDI = 0): JCQRDrElNj_
dim_m = 10 (n = 11, DDI = 0): JCQRDqtz@f_
dim_m = 10 (n = 11, DDI = 0): JCQRDqtz?n_
dim_m = 10 (n = 11, DDI = 0): JCQQTjpjar_
dim_m = 10 (n = 11, DDI = 0): JCQQTjXx`r_
dim_m = 10 (n = 11, DDI = 0): JCQRVatz@f_


==> anc/part1_order11/scan11_out_4.txt <==
dim_m = 10 (n = 11, DDI = 0): J??EDak]r{?
dim_m = 10 (n = 11, DDI = 0): J??ED`k]t{?
dim_m = 10 (n = 11, DDI = 0): J??EDbH\Dz?
dim_m = 10 (n = 11, DDI = 0): J??EDbi\T{?
dim_m = 10 (n = 11, DDI = 0): J??ED`xjTn?
dim_m = 8 (n = 11, DDI = 1): J??EFFYlv{?
dim_m = 10 (n = 11, DDI = 0): J?AEBrcem|_
dim_m = 10 (n = 11, DDI = 0): J?AEBqsjbl_
dim_m = 10 (n = 11, DDI = 0): J?AEBpsjdl_
dim_m = 10 (n = 11, DDI = 0): J?AEBpe[m~?
dim_m = 10 (n = 11, DDI = 0): J?AEBouln\?
dim_m = 9 (n = 11, DDI = 1): J?AEBquxe|?
dim_m = 9 (n = 11, DDI = 1): J?AEBquxd|?
dim_m = 9 (n = 11, DDI = 1): J?AEBquxd\_
dim_m = 8 (n = 11, DDI = 1): J?AEBqurf\?
dim_m = 10 (n = 11, DDI = 0): J?AEBqujbh_
dim_m = 10 (n = 11, DDI = 0): J?AEBpujdh_
dim_m = 10 (n = 11, DDI = 0): J?ABF?]tVZ_
dim_m = 10 (n = 11, DDI = 0): J?ABF?]t^Y_
dim_m = 10 (n = 11, DDI = 0): J?ABFBUUr}?
dim_m = 10 (n = 11, DDI = 0): J?ABFBTVfZ?
dim_m = 10 (n = 11, DDI = 0): J?ABF@\|VZ?
dim_m = 10 (n = 11, DDI = 0): J?ABF?^tVY_
dim_m = 10 (n = 11, DDI = 0): J?ABBFQju{_
dim_m = 10 (n = 11, DDI = 0): J?ABBERur|?
dim_m = 10 (n = 11, DDI = 0): J?ABBFUzft?
dim_m = 8 (n = 11, DDI = 1): J?ABELy{v{?
dim_m = 10 (n = 11, DDI = 0): J?AFE`wlf]?
dim_m = 10 (n = 11, DDI = 0): J?AFEas^FU?
dim_m = 10 (n = 11, DDI = 0): J?AFEasyry?
dim_m = 10 (n = 11, DDI = 0): J?AFEasyry_
dim_m = 10 (n = 11, DDI = 0): J?AFEakvVe_
dim_m = 10 (n = 11, DDI = 0): J?AFEak{vy_
dim_m = 10 (n = 11, DDI = 0): J?AFEakrr{?
dim_m = 10 (n = 11, DDI = 0): J?AFE`iUZ}?
dim_m = 10 (n = 11, DDI = 0): J?AFE`iMZ{?
dim_m = 10 (n = 11, DDI = 0): J?AFE`iMZ}?
dim_m = 10 (n = 11, DDI = 0): J?AFE`YYZ{?
dim_m = 10 (n = 11, DDI = 0): J?AFE`YYZ}?
dim_m = 10 (n = 11, DDI = 0): J?AFE`YMZy?
dim_m = 10 (n = 11, DDI = 0): J?AFE`YMZ}?
dim_m = 10 (n = 11, DDI = 0): J?AFE`YMzy?
dim_m = 10 (n = 11, DDI = 0): J?AFE`YMz}?
dim_m = 10 (n = 11, DDI = 0): J?AFE_yUzy?
dim_m = 10 (n = 11, DDI = 0): J?AFE_yUz}?
dim_m = 10 (n = 11, DDI = 0): J?AFE_m{u}?
dim_m = 10 (n = 11, DDI = 0): J?AFEbkNfP_
dim_m = 10 (n = 11, DDI = 0): J?AFE`j\a}?
dim_m = 10 (n = 11, DDI = 0): J?AFE`jVbm?
dim_m = 10 (n = 11, DDI = 0): J?AFE`j\Q}?
dim_m = 10 (n = 11, DDI = 0): J?AFE`jVrm?
dim_m = 10 (n = 11, DDI = 0): J?AFE`f]`}?
dim_m = 10 (n = 11, DDI = 0): J?AFEbm~Fw_
dim_m = 10 (n = 11, DDI = 0): J?AF?zW}f{_
dim_m = 10 (n = 11, DDI = 0): J?AF?xwtf]?
dim_m = 8 (n = 11, DDI = 1): J?AF?zctnt?
dim_m = 10 (n = 11, DDI = 0): J?AF?xY{b]?
dim_m = 11 (n = 11, DDI = 1): J?AF?zUyfh_
dim_m = 9 (n = 11, DDI = 1): J?AF?xutf\?
dim_m = 10 (n = 11, DDI = 0): J?AFAxs^C^?
dim_m = 9 (n = 11, DDI = 1): J?AFClwxe}?
dim_m = 8 (n = 11, DDI = 1): J?AFClwxe]_
dim_m = 10 (n = 11, DDI = 0): J?AFClwtf{_
dim_m = 10 (n = 11, DDI = 0): J?AFClwxVy_
dim_m = 10 (n = 11, DDI = 0): J?AFCl[jTz_
dim_m = 10 (n = 11, DDI = 0): J?AFCnM^F\_
dim_m = 10 (n = 11, DDI = 0): J?ABbR_}f{_
dim_m = 10 (n = 11, DDI = 0): J?ABbR_|f{_
dim_m = 10 (n = 11, DDI = 0): J?ABbRSmdX_
dim_m = 10 (n = 11, DDI = 0): J?ABbRSm`x_
dim_m = 10 (n = 11, DDI = 0): J?ABbRSu\x_
dim_m = 10 (n = 11, DDI = 0): J?ABbRaxm|?
dim_m = 10 (n = 11, DDI = 0): J?ABbRQ^Ev?
dim_m = 10 (n = 11, DDI = 0): J?ABbRQ^Ev_
dim_m = 10 (n = 11, DDI = 0): J?ABbRQmbx?
dim_m = 10 (n = 11, DDI = 0): J?ABbRQmbx_
dim_m = 10 (n = 11, DDI = 0): J?ABbRQ^Mv?
dim_m = 10 (n = 11, DDI = 0): J?ABbRI^Ev?
dim_m = 10 (n = 11, DDI = 0): J?ABbRIvNx_
dim_m = 10 (n = 11, DDI = 0): J?ABbRIxmx_
dim_m = 10 (n = 11, DDI = 0): J?ABfDwxu}?
dim_m = 10 (n = 11, DDI = 0): J?ABfDkVUV_
dim_m = 10 (n = 11, DDI = 0): J?ABfD[VBu?
dim_m = 10 (n = 11, DDI = 0): J?ABfFk^EV_
dim_m = 10 (n = 11, DDI = 0): J?ABfFk^UV_
dim_m = 10 (n = 11, DDI = 0): J?AELJq~Fw_
dim_m = 10 (n = 11, DDI = 0): J?AELJ{~Fd_
dim_m = 10 (n = 11, DDI = 0): J?AELJy}bl_
dim_m = 10 (n = 11, DDI = 0): J?BDEqqyc|_
dim_m = 10 (n = 11, DDI = 0): J?BDEqqZdN_
dim_m = 10 (n = 11, DDI = 0): J?BDEqqZ`^_
dim_m = 10 (n = 11, DDI = 0): J?BDEqqJj[_
dim_m = 10 (n = 11, DDI = 0): J?BDEpquTN_
dim_m = 10 (n = 11, DDI = 0): J?BDEoy\`l_
dim_m = 10 (n = 11, DDI = 0): J?BDEoy\dN_
dim_m = 10 (n = 11, DDI = 0): J?BDEoy\`n_
dim_m = 10 (n = 11, DDI = 0): J?BDEouzAr_
dim_m = 10 (n = 11, DDI = 0): J?BDEouZMr_
dim_m = 10 (n = 11, DDI = 0): J?BDErsjar_
dim_m = 10 (n = 11, DDI = 0): J?BDErR^Fd?
dim_m = 10 (n = 11, DDI = 0): J?BDEzw}?n_
dim_m = 10 (n = 11, DDI = 0): J?B@fBgduz_
dim_m = 10 (n = 11, DDI = 0): J?B@fBWgx]_
dim_m = 10 (n = 11, DDI = 0): J?B@fBKtt}_
dim_m = 10 (n = 11, DDI = 0): J?B@fBQunu_
dim_m = 10 (n = 11, DDI = 0): J?B@fAY]O~_
dim_m = 10 (n = 11, DDI = 0): J?B@f?mj]y?
dim_m = 10 (n = 11, DDI = 0): J?B@f?mj]z?
dim_m = 10 (n = 11, DDI = 0): J?B@f?]jVr?
dim_m = 10 (n = 11, DDI = 0): J?B@f?]yvt_
dim_m = 10 (n = 11, DDI = 0): J?B@fBwJtF_
dim_m = 10 (n = 11, DDI = 0): J?B@fAyuS\_
dim_m = 10 (n = 11, DDI = 0): J?B@fBUrT}?
dim_m = 10 (n = 11, DDI = 0): J?B@fAmZVq?
dim_m = 10 (n = 11, DDI = 0): J?B@fAmZVr?
dim_m = 10 (n = 11, DDI = 0): J?B@fAm}RZ?
dim_m = 10 (n = 11, DDI = 0): J?B@f?}jVr?
dim_m = 10 (n = 11, DDI = 0): J?B@f?}jUz?
dim_m = 10 (n = 11, DDI = 0): J?B@fBLtt{?
dim_m = 10 (n = 11, DDI = 0): J?B@fBLtt}?
dim_m = 10 (n = 11, DDI = 0): J?B@fAl}R\_
dim_m = 10 (n = 11, DDI = 0): J?B@fAlvP^_
dim_m = 10 (n = 11, DDI = 0): J?B@fAZjRy?
dim_m = 10 (n = 11, DDI = 0): J?B@f?^jVq?
dim_m = 10 (n = 11, DDI = 0): J?B@f?^jUy?
dim_m = 10 (n = 11, DDI = 0): J?B@f?^jVr?
dim_m = 10 (n = 11, DDI = 0): J?B@`yiuEV_
dim_m = 10 (n = 11, DDI = 0): J?B@`yxybY_
dim_m = 10 (n = 11, DDI = 0): J?B@`yjy`V_
dim_m = 10 (n = 11, DDI = 0): J?BFEbMtf^?
dim_m = 10 (n = 11, DDI = 0): J?BF@zSf]z_
dim_m = 10 (n = 11, DDI = 0): J?BDeOwwvl_
dim_m = 10 (n = 11, DDI = 0): J?BDeOwXZf_
dim_m = 10 (n = 11, DDI = 0): J?BDeO{{fF_
dim_m = 10 (n = 11, DDI = 0): J?BDeQ{{fF_
dim_m = 10 (n = 11, DDI = 0): J?BDeRq^FF?
dim_m = 10 (n = 11, DDI = 0): J?BDeRe^Cn?
dim_m = 10 (n = 11, DDI = 0): J?BDeRh^FF?
dim_m = 10 (n = 11, DDI = 0): J?BDbfchz^_
dim_m = 10 (n = 11, DDI = 0): J?BDJbKMdk?
dim_m = 10 (n = 11, DDI = 0): J?BDJbKzD{?
dim_m = 10 (n = 11, DDI = 0): J?BDJbKlfs?
dim_m = 10 (n = 11, DDI = 0): J?BDJbKld{?
dim_m = 10 (n = 11, DDI = 0): J?BDJbKlb{?
dim_m = 10 (n = 11, DDI = 0): J?BDJbKlf{?
dim_m = 10 (n = 11, DDI = 0): J?BDJa[zEj_
dim_m = 10 (n = 11, DDI = 0): J?BDJa[jj^_
dim_m = 10 (n = 11, DDI = 0): J?BDJ`puB}?
dim_m = 10 (n = 11, DDI = 0): J?BDJb[jj^_
dim_m = 10 (n = 11, DDI = 0): J?BDJa{jj]_
dim_m = 10 (n = 11, DDI = 0): J?BDJa{jj^_
dim_m = 10 (n = 11, DDI = 0): J?BDJ`x]Z|?
dim_m = 10 (n = 11, DDI = 0): J?BDLii\eu?
dim_m = 10 (n = 11, DDI = 0): J?B@mYq}F]_
dim_m = 10 (n = 11, DDI = 0): J?B@mYq}f]_
dim_m = 10 (n = 11, DDI = 0): J?B@mY{{fK_
dim_m = 10 (n = 11, DDI = 0): J?B@mZe}Cj_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`gjt}_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`gNt}_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`gjl|_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`gNl|_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`wzNZ_
dim_m = 10 (n = 11, DDI = 0): J?Bcubcjvq_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`kjl|_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`kNl|_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`[md{_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`[m`n_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`pzNZ_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`pr^Z_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`pj^Z_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`hmc^_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`ht^j_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`hl^j_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`hM|u_
dim_m = 10 (n = 11, DDI = 0): J?BcubwzRZ_
dim_m = 10 (n = 11, DDI = 0): J?BcubkmTN?
dim_m = 10 (n = 11, DDI = 0): J?Bcubk]TN?
dim_m = 10 (n = 11, DDI = 0): J?Bcubk}VJ_
dim_m = 10 (n = 11, DDI = 0): J?Bcubk}NZ_
dim_m = 10 (n = 11, DDI = 0): J?Bcubk{^Z_
dim_m = 10 (n = 11, DDI = 0): J?BcubpZVZ_
dim_m = 10 (n = 11, DDI = 0): J?BcubhMtu_
dim_m = 10 (n = 11, DDI = 0): J?Bcubhmpv_
dim_m = 10 (n = 11, DDI = 0): J?Bcu`xZVZ_
dim_m = 10 (n = 11, DDI = 0): J?BcubdMvX?
dim_m = 10 (n = 11, DDI = 0): J?BcubLkvX?
dim_m = 10 (n = 11, DDI = 0): J?Bcu`l}VZ_
dim_m = 10 (n = 11, DDI = 0): J?BcuafrTt?
dim_m = 10 (n = 11, DDI = 0): J?`@E_{{Au_
dim_m = 8 (n = 11, DDI = 1): J?`@EbayL{_
dim_m = 10 (n = 11, DDI = 0): J?`@EapnUv?
dim_m = 10 (n = 11, DDI = 0): J?`@EapnUu_
dim_m = 10 (n = 11, DDI = 0): J?`@Eahw|{?
dim_m = 10 (n = 11, DDI = 0): J?`@Eahw|}?
dim_m = 10 (n = 11, DDI = 0): J?`@Eahw|{_
dim_m = 10 (n = 11, DDI = 0): J?`@E`hNE\_
dim_m = 10 (n = 11, DDI = 0): J?`@EabnfR?
dim_m = 10 (n = 11, DDI = 0): J?`@EabnfR_
dim_m = 10 (n = 11, DDI = 0): J?`@Eaby\}?
dim_m = 10 (n = 11, DDI = 0): J?`@Ea{udb_
dim_m = 10 (n = 11, DDI = 0): J?`DBRoetm?
dim_m = 10 (n = 11, DDI = 0): J?`DBRoNsv?
dim_m = 10 (n = 11, DDI = 0): J?`DBRoex~?
dim_m = 10 (n = 11, DDI = 0): J?`DBRWn?^_
dim_m = 10 (n = 11, DDI = 0): J?`DBRWkp~?
dim_m = 10 (n = 11, DDI = 0): J?`DBRWfpv?
dim_m = 10 (n = 11, DDI = 0): J?`DBRWM{~?
dim_m = 10 (n = 11, DDI = 0): J?`DBRwep~?
dim_m = 10 (n = 11, DDI = 0): J?`DBRwMtm?
dim_m = 10 (n = 11, DDI = 0): J?`DBRwMs}?
dim_m = 10 (n = 11, DDI = 0): J?`DBRwMs~?
dim_m = 10 (n = 11, DDI = 0): J?`DBQ{Mqu_
dim_m = 10 (n = 11, DDI = 0): J?`DCdsud}_
dim_m = 10 (n = 11, DDI = 0): J?`DCdszfu_
dim_m = 10 (n = 11, DDI = 0): J?`DCdsvfu_
dim_m = 10 (n = 11, DDI = 0): J?`DCdsyty_
dim_m = 10 (n = 11, DDI = 0): J?`DCdsyvy_
dim_m = 10 (n = 11, DDI = 0): J?`DCfk]c^_
dim_m = 10 (n = 11, DDI = 0): J?`DCfbnB\?
dim_m = 10 (n = 11, DDI = 0): J?`DBhMuaz?
dim_m = 10 (n = 11, DDI = 0): J?`@dFWJvI_
dim_m = 10 (n = 11, DDI = 0): J?`@dD[[v]_
dim_m = 10 (n = 11, DDI = 0): J?`@dD[rv]_
dim_m = 10 (n = 11, DDI = 0): J?`@dD[Zv]_
dim_m = 8 (n = 11, DDI = 1): J?`@dDqnbv_
dim_m = 10 (n = 11, DDI = 0): J?`@dFXxP]_
dim_m = 10 (n = 11, DDI = 0): J?`@dDrxby?
dim_m = 10 (n = 11, DDI = 0): J?`@dDrxby_
dim_m = 10 (n = 11, DDI = 0): J?`@dFJnFJ?
dim_m = 10 (n = 11, DDI = 0): J?`@dFJnUv_
dim_m = 10 (n = 11, DDI = 0): J?`@dfgvF\_
dim_m = 10 (n = 11, DDI = 0): J?`@dfgvf\_
dim_m = 10 (n = 11, DDI = 0): J?`@dfcY|y_
dim_m = 10 (n = 11, DDI = 0): J?`@ddkTur?
dim_m = 10 (n = 11, DDI = 0): J?`@ddktJV_
dim_m = 10 (n = 11, DDI = 0): J?`@ddqN\}_
dim_m = 10 (n = 11, DDI = 0): J?`@dfi^@j_
dim_m = 10 (n = 11, DDI = 0): J?`@ddj|BX_
dim_m = 10 (n = 11, DDI = 0): J?`@ddjzBh_
dim_m = 10 (n = 11, DDI = 0): J?`@ddj^DX_
dim_m = 10 (n = 11, DDI = 0): J?`FC\srf{_
dim_m = 10 (n = 11, DDI = 0): J?`FC\spv}?
dim_m = 10 (n = 11, DDI = 0): J?`Dbbomf{?
dim_m = 10 (n = 11, DDI = 0): J?`DbakLYu_
dim_m = 8 (n = 11, DDI = 1): J?`Dbaimn{_
dim_m = 8 (n = 11, DDI = 1): J?`Dbayzd|_
dim_m = 10 (n = 11, DDI = 0): J?`Dbam]Sf_
dim_m = 10 (n = 11, DDI = 0): J?`DbajnTy_
dim_m = 10 (n = 11, DDI = 0): J?`Db`jn@j_
dim_m = 10 (n = 11, DDI = 0): J?`DfC}mVU_
dim_m = 10 (n = 11, DDI = 0): J?`ETrK\N\_
dim_m = 10 (n = 11, DDI = 0): J?`ETrKXnx_
dim_m = 10 (n = 11, DDI = 0): J?`ETrKzfx_
dim_m = 10 (n = 11, DDI = 0): J?`DUU[|Ez_
dim_m = 10 (n = 11, DDI = 0): J?`DUVT|Ex_
dim_m = 10 (n = 11, DDI = 0): J?`DUVTvNi_
dim_m = 10 (n = 11, DDI = 0): J?`DUU\|Ex_
dim_m = 10 (n = 11, DDI = 0): J?b@fEyyc~_
dim_m = 10 (n = 11, DDI = 0): J?b@fFL~Vy_
dim_m = 10 (n = 11, DDI = 0): J?b@fEl~Vy_
dim_m = 10 (n = 11, DDI = 0): J?bBbRcb]x_
dim_m = 10 (n = 11, DDI = 0): J?bBbQidnt_
dim_m = 10 (n = 11, DDI = 0): J?bBbQUtNt_
dim_m = 10 (n = 11, DDI = 0): J?bBbQprMz_
dim_m = 10 (n = 11, DDI = 0): J?bBbQXx^Z_
dim_m = 10 (n = 11, DDI = 0): J?bBbQdrNr_
dim_m = 10 (n = 11, DDI = 0): J?bBbQdjNy_
dim_m = 10 (n = 11, DDI = 0): J?bBbQdzMr_
dim_m = 10 (n = 11, DDI = 0): J?bBbQdr^r_
dim_m = 10 (n = 11, DDI = 0): J?bBbQdj^y_
dim_m = 10 (n = 11, DDI = 0): J?bBbQT[r[_
dim_m = 10 (n = 11, DDI = 0): J?bBbQTrNr_
dim_m = 10 (n = 11, DDI = 0): J?bBbQTy]x_
dim_m = 10 (n = 11, DDI = 0): J?bBbQL~Ej_
dim_m = 10 (n = 11, DDI = 0): J?bBbP}^bt_
dim_m = 10 (n = 11, DDI = 0): J?bEJ`xXrn_
dim_m = 10 (n = 11, DDI = 0): J?`abagzTz_
dim_m = 10 (n = 11, DDI = 0): J?`abboJvh?
dim_m = 10 (n = 11, DDI = 0): J?`abboJvh_
dim_m = 10 (n = 11, DDI = 0): J?`abbsJv`_
dim_m = 10 (n = 11, DDI = 0): J?`abb[{qn_
dim_m = 10 (n = 11, DDI = 0): J?`abbT]mn_
dim_m = 10 (n = 11, DDI = 0): J?`a`jGll|_
dim_m = 10 (n = 11, DDI = 0): J?`a`iU]Tl?
dim_m = 10 (n = 11, DDI = 0): J?`a`iU]Tl_
dim_m = 10 (n = 11, DDI = 0): J?`a`iUljr_
dim_m = 10 (n = 11, DDI = 0): J?`a`id^Dm?
dim_m = 10 (n = 11, DDI = 0): J?`a`jsRr^_
dim_m = 10 (n = 11, DDI = 0): J?`a`jsJr^_
dim_m = 10 (n = 11, DDI = 0): J?`a`jsZp^_
dim_m = 10 (n = 11, DDI = 0): J?`a`jeVQ}_
dim_m = 10 (n = 11, DDI = 0): J?`a`jeNP}_
dim_m = 10 (n = 11, DDI = 0): J?`a`jeNP~_
dim_m = 10 (n = 11, DDI = 0): J?`a`iu]TL_
dim_m = 10 (n = 11, DDI = 0): J?`a`iu]Sl_
dim_m = 10 (n = 11, DDI = 0): J?`a`iu]RR_
dim_m = 10 (n = 11, DDI = 0): J?`a`iuUth_
dim_m = 10 (n = 11, DDI = 0): J?`a`imX~j_
dim_m = 10 (n = 11, DDI = 0): J?`a`jdM~N?
dim_m = 10 (n = 11, DDI = 0): J?`a`jdM~N_
dim_m = 10 (n = 11, DDI = 0): J?`a`jF^NN?
dim_m = 10 (n = 11, DDI = 0): J?`a`jF^NN_
dim_m = 10 (n = 11, DDI = 0): J?`a`if^NN_
dim_m = 10 (n = 11, DDI = 0): J?`a`hfth~_
dim_m = 10 (n = 11, DDI = 0): J?`afJWMfM?
dim_m = 10 (n = 11, DDI = 0): J?`afJW]fM?
dim_m = 10 (n = 11, DDI = 0): J?`afIkNdx_
dim_m = 10 (n = 11, DDI = 0): J?`afIkNdz_
dim_m = 10 (n = 11, DDI = 0): J?`afIkNtz_
dim_m = 10 (n = 11, DDI = 0): J?`afIknH}_
dim_m = 10 (n = 11, DDI = 0): J?`adMYfRy_
dim_m = 10 (n = 11, DDI = 0): J?`adMYfR}_
dim_m = 10 (n = 11, DDI = 0): J?`adKv^FN_
dim_m = 10 (n = 11, DDI = 0): J?`adKv^VN?
dim_m = 10 (n = 11, DDI = 0): J?`edpk\Gn_
dim_m = 10 (n = 11, DDI = 0): J?`edpk\G^_
dim_m = 10 (n = 11, DDI = 0): J?`ebXwp~Z_
dim_m = 10 (n = 11, DDI = 0): J?`ebZF}FZ_
dim_m = 10 (n = 11, DDI = 0): J?`ebZF}NZ_
dim_m = 10 (n = 11, DDI = 0): J?`eeVwui~_
dim_m = 10 (n = 11, DDI = 0): J?`eeVwVmv_
dim_m = 10 (n = 11, DDI = 0): J?`eeVwuY~_
dim_m = 10 (n = 11, DDI = 0): J?`eeVwV]v_
dim_m = 10 (n = 11, DDI = 0): J?`beQo{J|?
dim_m = 10 (n = 11, DDI = 0): J?`beQo{J{_
dim_m = 10 (n = 11, DDI = 0): J?`beRgu]n_
dim_m = 10 (n = 11, DDI = 0): J?`beRW}Di_
dim_m = 10 (n = 11, DDI = 0): J?`beRW}Fi_
dim_m = 10 (n = 11, DDI = 0): J?`beRWnEN_
dim_m = 10 (n = 11, DDI = 0): J?`beRWyVi_
dim_m = 10 (n = 11, DDI = 0): J?`beRWlVQ_
dim_m = 10 (n = 11, DDI = 0): J?`beQwu]n_
dim_m = 10 (n = 11, DDI = 0): J?`beQs]j|_
dim_m = 10 (n = 11, DDI = 0): J?`beQ[xVR_
dim_m = 10 (n = 11, DDI = 0): J?`beQdp^z?
dim_m = 10 (n = 11, DDI = 0): J?`beRqnFl_
dim_m = 10 (n = 11, DDI = 0): J?`beRqktn_
dim_m = 10 (n = 11, DDI = 0): J?`beRXnEN?
dim_m = 10 (n = 11, DDI = 0): J?`beRXnEf_
dim_m = 10 (n = 11, DDI = 0): J?`beRXnEN_
dim_m = 10 (n = 11, DDI = 0): J?`beRXp~w_
dim_m = 10 (n = 11, DDI = 0): J?`beRRnEr?
dim_m = 10 (n = 11, DDI = 0): J?`beRRu^x?
dim_m = 10 (n = 11, DDI = 0): J?`eTQVua{_
dim_m = 10 (n = 11, DDI = 0): J?`eRikuel_
dim_m = 10 (n = 11, DDI = 0): J?`eRjUnEt?
dim_m = 10 (n = 11, DDI = 0): J?`eRjd}?n_
dim_m = 10 (n = 11, DDI = 0): J?`criV}Aj_
dim_m = 10 (n = 11, DDI = 0): J?`eHrWNj{_
dim_m = 10 (n = 11, DDI = 0): J?`eHpwtdJ_
dim_m = 10 (n = 11, DDI = 0): J?`eHpwfe|_
dim_m = 10 (n = 11, DDI = 0): J?`eHpwfm|_
dim_m = 10 (n = 11, DDI = 0): J?`eHpwVm|_
dim_m = 10 (n = 11, DDI = 0): J?`eHrILm|_
dim_m = 10 (n = 11, DDI = 0): J?`eHpe}Dm?
dim_m = 10 (n = 11, DDI = 0): J?`eHpe}Dm_
dim_m = 10 (n = 11, DDI = 0): J?`eHpefm{_
dim_m = 10 (n = 11, DDI = 0): J?`eHpefm|_
dim_m = 10 (n = 11, DDI = 0): J?`eHpel^{?
dim_m = 10 (n = 11, DDI = 0): J?`eHpel]{_
dim_m = 10 (n = 11, DDI = 0): J?`eHqUfm{_
dim_m = 9 (n = 11, DDI = 1): J?`eHou]nl_
dim_m = 10 (n = 11, DDI = 0): J?`eHoufm{_
dim_m = 10 (n = 11, DDI = 0): J?`eHoufm|_
dim_m = 10 (n = 11, DDI = 0): J?`eHrkrb|_
dim_m = 10 (n = 11, DDI = 0): J?`eHr[fe|_
dim_m = 10 (n = 11, DDI = 0): J?`eHp{fe|_
dim_m = 10 (n = 11, DDI = 0): J?`eHp{Vf\_
dim_m = 10 (n = 11, DDI = 0): J?`eHp{Ve|_
dim_m = 10 (n = 11, DDI = 0): J?`eHpyfe{_
dim_m = 10 (n = 11, DDI = 0): J?`eHrU}Cj_
dim_m = 10 (n = 11, DDI = 0): J?`eHrUycj_
dim_m = 10 (n = 11, DDI = 0): J?`eHrUudJ_
dim_m = 10 (n = 11, DDI = 0): J?`eHrU]dJ_
dim_m = 10 (n = 11, DDI = 0): J?`eHpufm{_
dim_m = 10 (n = 11, DDI = 0): J?`eHrMjb|_
dim_m = 10 (n = 11, DDI = 0): J?`eHrMZfk_
dim_m = 10 (n = 11, DDI = 0): J?`eHpmvc|_
dim_m = 10 (n = 11, DDI = 0): J?`eHq]te|?
dim_m = 10 (n = 11, DDI = 0): J?`eHq]fe|_
dim_m = 10 (n = 11, DDI = 0): J?`eHq]Ne|_
dim_m = 10 (n = 11, DDI = 0): J?`eHq]ve|?
dim_m = 10 (n = 11, DDI = 0): J?`eHq]fm|?
dim_m = 10 (n = 11, DDI = 0): J?`eHq]fm|_
dim_m = 10 (n = 11, DDI = 0): J?`eHp]fm{_
dim_m = 10 (n = 11, DDI = 0): J?`eHo}fm{_
dim_m = 10 (n = 11, DDI = 0): J?`eHrpNTy_
dim_m = 10 (n = 11, DDI = 0): J?`eHqtubL_
dim_m = 10 (n = 11, DDI = 0): J?`eHqlrb|_
dim_m = 10 (n = 11, DDI = 0): J?`eHq\fe|_
dim_m = 10 (n = 11, DDI = 0): J?`eHq\vc|_
dim_m = 10 (n = 11, DDI = 0): J?`eHo|fe|_
dim_m = 10 (n = 11, DDI = 0): J?`eHo|vc|_
dim_m = 10 (n = 11, DDI = 0): J?`eHo||Tz?
dim_m = 10 (n = 11, DDI = 0): J?`eHr]vc|_
dim_m = 10 (n = 11, DDI = 0): J?`eHp}vc|_
dim_m = 10 (n = 11, DDI = 0): J?`bMrUu]^_
dim_m = 10 (n = 11, DDI = 0): J?`bMrXrun_
dim_m = 10 (n = 11, DDI = 0): J?`bKnWtm|_
dim_m = 10 (n = 11, DDI = 0): J?`bKnWrm|_
dim_m = 10 (n = 11, DDI = 0): J?`bKnWrk~_
dim_m = 10 (n = 11, DDI = 0): J?`bKnWfmn_
dim_m = 10 (n = 11, DDI = 0): J?`anAhn`}_
dim_m = 10 (n = 11, DDI = 0): J?`anAXKx{_
dim_m = 10 (n = 11, DDI = 0): J?`ejrWumn_
dim_m = 10 (n = 11, DDI = 0): J?aJBbhtar_
dim_m = 10 (n = 11, DDI = 0): J?aJBbXldR_
dim_m = 10 (n = 11, DDI = 0): J?aJBfI|Bt_
dim_m = 10 (n = 11, DDI = 0): J?aJBfI{nw?
dim_m = 10 (n = 11, DDI = 0): J?aJBfI{jx_
dim_m = 10 (n = 11, DDI = 0): J?aJBfq^ET_
dim_m = 10 (n = 11, DDI = 0): J?aJBfi|At_
dim_m = 10 (n = 11, DDI = 0): J?bL`rgzM^_
dim_m = 10 (n = 11, DDI = 0): J?qadjKyjZ_
dim_m = 10 (n = 11, DDI = 0): J?qadjKj^T_
dim_m = 10 (n = 11, DDI = 0): J?qadjKZ^V_
dim_m = 10 (n = 11, DDI = 0): J?qadikRj^_
dim_m = 10 (n = 11, DDI = 0): J?qadikJj\_
dim_m = 10 (n = 11, DDI = 0): J?qadikJj^_
dim_m = 10 (n = 11, DDI = 0): J?qadikZh^_
dim_m = 10 (n = 11, DDI = 0): J?qadikr^T_
dim_m = 10 (n = 11, DDI = 0): J?qadikRz^_
dim_m = 10 (n = 11, DDI = 0): J?qadikJz^_
dim_m = 10 (n = 11, DDI = 0): J?qadiqb|]_
dim_m = 10 (n = 11, DDI = 0): J?qadiirNV_
dim_m = 10 (n = 11, DDI = 0): J?qadiMyNV_
dim_m = 10 (n = 11, DDI = 0): J?qaditmdj_
dim_m = 10 (n = 11, DDI = 0): J?qadinjs^_
dim_m = 10 (n = 11, DDI = 0): J?otU_mP~V_
dim_m = 10 (n = 11, DDI = 0): J?otU_t`}n_
dim_m = 10 (n = 11, DDI = 0): JCOe`YwJ]y_
dim_m = 10 (n = 11, DDI = 0): JCOe`Zayd{_
dim_m = 10 (n = 11, DDI = 0): JCOe`Yejl|_
dim_m = 10 (n = 11, DDI = 0): JCOe`ZsyQV_
dim_m = 10 (n = 11, DDI = 0): JCOebY{yes_
dim_m = 10 (n = 11, DDI = 0): JCOebY{ufT_
dim_m = 10 (n = 11, DDI = 0): JCOebZi|Et?
dim_m = 10 (n = 11, DDI = 0): JCQebQssnx_
dim_m = 10 (n = 11, DDI = 0): JCQRBRobvd?
dim_m = 10 (n = 11, DDI = 0): JCQRBQqqnx_
dim_m = 10 (n = 11, DDI = 0): JCQRBRwhpN_
dim_m = 10 (n = 11, DDI = 0): JCQRBQyraZ_
dim_m = 10 (n = 11, DDI = 0): JCQREiwbu^_
dim_m = 10 (n = 11, DDI = 0): JCQREiwf]^_
dim_m = 10 (n = 11, DDI = 0): JCQREiwb}^_
dim_m = 10 (n = 11, DDI = 0): JCQREjwrsz_


==> anc/part1_order11/scan11_out_5.txt <==
dim_m = 10 (n = 11, DDI = 0): J??CBbitu}_
dim_m = 10 (n = 11, DDI = 0): J??E@qqjR}_
dim_m = 10 (n = 11, DDI = 0): J??EDek]R{?
dim_m = 8 (n = 11, DDI = 1): J??EDdkmfm_
dim_m = 10 (n = 11, DDI = 0): J??EDdk]t{?
dim_m = 8 (n = 11, DDI = 1): J??EDfMyv{?
dim_m = 10 (n = 11, DDI = 0): J??FErclJ\_
dim_m = 10 (n = 11, DDI = 0): J??FErS{D]_
dim_m = 10 (n = 11, DDI = 0): J??FErSMt{?
dim_m = 8 (n = 11, DDI = 1): J??FErelf\?
dim_m = 8 (n = 11, DDI = 1): J??FErenfl_
dim_m = 10 (n = 11, DDI = 0): J??FEquzFo_
dim_m = 10 (n = 11, DDI = 0): J??FEquzF`_
dim_m = 10 (n = 11, DDI = 0): J??FEqunFw_
dim_m = 9 (n = 11, DDI = 1): J??FEquyf[_
dim_m = 10 (n = 11, DDI = 0): J??FEquNbl_
dim_m = 8 (n = 11, DDI = 1): J??FEquzfl_
dim_m = 10 (n = 11, DDI = 0): J??FEqunbl_
dim_m = 8 (n = 11, DDI = 1): J??FEqunfl_
dim_m = 10 (n = 11, DDI = 0): J??FErTzDe_
dim_m = 8 (n = 11, DDI = 1): J?AADjcun\_
dim_m = 8 (n = 11, DDI = 1): J?AADjKxnt_
dim_m = 8 (n = 11, DDI = 1): J?AADjEzNt_
dim_m = 10 (n = 11, DDI = 0): J?AADjkxe|?
dim_m = 10 (n = 11, DDI = 0): J?AADje]fW_
dim_m = 10 (n = 11, DDI = 0): J?AEFHUzTx_
dim_m = 10 (n = 11, DDI = 0): J?ABEbWFvh?
dim_m = 10 (n = 11, DDI = 0): J?ABE`wlu}?
dim_m = 10 (n = 11, DDI = 0): J?ABE`smav?
dim_m = 10 (n = 11, DDI = 0): J?ABEbKFfh?
dim_m = 10 (n = 11, DDI = 0): J?ABEbKFvh?
dim_m = 10 (n = 11, DDI = 0): J?ABE`[ktu?
dim_m = 10 (n = 11, DDI = 0): J?ABEbI]rz?
dim_m = 10 (n = 11, DDI = 0): J?ABEbI^Ju?
dim_m = 10 (n = 11, DDI = 0): J?ABE_yjr\_
dim_m = 10 (n = 11, DDI = 0): J?ABE`eYt}?
dim_m = 10 (n = 11, DDI = 0): J?ABE_]xVZ_
dim_m = 10 (n = 11, DDI = 0): J?ABE_]zVJ_
dim_m = 10 (n = 11, DDI = 0): J?ABEbPb~y?
dim_m = 10 (n = 11, DDI = 0): J?ABEbPb~y_
dim_m = 10 (n = 11, DDI = 0): J?ABE`{]uu?
dim_m = 10 (n = 11, DDI = 0): J?ABE`ylU}?
dim_m = 10 (n = 11, DDI = 0): J?ABE`ytvY?
dim_m = 10 (n = 11, DDI = 0): J?ABE`ytty?
dim_m = 10 (n = 11, DDI = 0): J?ABE`ytv]?
dim_m = 10 (n = 11, DDI = 0): J?ABE`ytt}?
dim_m = 10 (n = 11, DDI = 0): J?ABE`]xVY_
dim_m = 10 (n = 11, DDI = 0): J?ABEbp~Vy?
dim_m = 8 (n = 11, DDI = 1): J?ABEbp|^z_
dim_m = 10 (n = 11, DDI = 0): J?ABEa\{v]?
dim_m = 10 (n = 11, DDI = 0): J?ABEbbNx~_
dim_m = 10 (n = 11, DDI = 0): J?ABE_^xVY_
dim_m = 10 (n = 11, DDI = 0): J?ABE`^Vvb_
dim_m = 10 (n = 11, DDI = 0): J?ABE_~NvF_
dim_m = 10 (n = 11, DDI = 0): J?ABCfcvRx?
dim_m = 10 (n = 11, DDI = 0): J?ABCdsvVX?
dim_m = 10 (n = 11, DDI = 0): J?ABCdk]MV_
dim_m = 10 (n = 11, DDI = 0): J?ABCdk{u}?
dim_m = 10 (n = 11, DDI = 0): J?ABCdktvu?
dim_m = 10 (n = 11, DDI = 0): J?ABCdqqzz?
dim_m = 8 (n = 11, DDI = 1): J?ABCdYdv}?
dim_m = 10 (n = 11, DDI = 0): J?ABCde^EV?
dim_m = 8 (n = 11, DDI = 1): J?ABCeXtvy?
dim_m = 10 (n = 11, DDI = 0): J?ABCfiVfk?
dim_m = 10 (n = 11, DDI = 0): J?ABCfMzfw?
dim_m = 10 (n = 11, DDI = 0): J?ABCfMzf{?
dim_m = 10 (n = 11, DDI = 0): J?ABCfTnEV_
dim_m = 8 (n = 11, DDI = 1): J?ABCfL|Vy_
dim_m = 10 (n = 11, DDI = 0): J?ABCfJ~Ej?
dim_m = 10 (n = 11, DDI = 0): J?ABCfJ~EZ?
dim_m = 10 (n = 11, DDI = 0): J?ABCfJt^y?
dim_m = 8 (n = 11, DDI = 1): J?ABCeZt^z?
dim_m = 10 (n = 11, DDI = 0): J?ABCfFnl|_
dim_m = 10 (n = 11, DDI = 0): J?ABCf]vdN_
dim_m = 10 (n = 11, DDI = 0): J?ABEisufY?
dim_m = 10 (n = 11, DDI = 0): J?ABEiszVs?
dim_m = 10 (n = 11, DDI = 0): J?ABEjY|BX_
dim_m = 10 (n = 11, DDI = 0): J?ABEjYzBh_
dim_m = 10 (n = 11, DDI = 0): J?ABEimnf\_
dim_m = 10 (n = 11, DDI = 0): J?ABCnivff?
dim_m = 10 (n = 11, DDI = 0): J?ABCnYXz{_
dim_m = 10 (n = 11, DDI = 0): J?ABCnbvft?
dim_m = 10 (n = 11, DDI = 0): J?AFF`wxu}?
dim_m = 10 (n = 11, DDI = 0): J?AFAmk}DN_
dim_m = 10 (n = 11, DDI = 0): J?ABeIkvCv_
dim_m = 10 (n = 11, DDI = 0): J?ABeIkuS|_
dim_m = 10 (n = 11, DDI = 0): J?ABeIkfMV_
dim_m = 10 (n = 11, DDI = 0): J?ABeJanAz?
dim_m = 10 (n = 11, DDI = 0): J?ABeJaV^w?
dim_m = 10 (n = 11, DDI = 0): J?ABeIqzCz?
dim_m = 10 (n = 11, DDI = 0): J?ABeIir^w_
dim_m = 10 (n = 11, DDI = 0): J?ABeJDi~y?
dim_m = 10 (n = 11, DDI = 0): J?ABeIduvy?
dim_m = 10 (n = 11, DDI = 0): J?ABeIduvy_
dim_m = 10 (n = 11, DDI = 0): J?ABeJinAj_
dim_m = 10 (n = 11, DDI = 0): J?ABeIy^BF_
dim_m = 8 (n = 11, DDI = 1): J?ABeJd{^z?
dim_m = 10 (n = 11, DDI = 0): J?ABeJJnBJ_
dim_m = 8 (n = 11, DDI = 1): J?ABeHjy^z?
dim_m = 10 (n = 11, DDI = 0): J?ABbfgrvN_
dim_m = 10 (n = 11, DDI = 0): J?ABbfgru^_
dim_m = 10 (n = 11, DDI = 0): J?ABbfcrvV_
dim_m = 10 (n = 11, DDI = 0): J?AENakVcz_
dim_m = 10 (n = 11, DDI = 0): J?AEN_{yfT_
dim_m = 10 (n = 11, DDI = 0): J?ABvbc|EZ_
dim_m = 10 (n = 11, DDI = 0): J?ABvbcvEZ_
dim_m = 10 (n = 11, DDI = 0): J?ABvbcvDZ_
dim_m = 10 (n = 11, DDI = 0): J?ABvbc^EZ_
dim_m = 10 (n = 11, DDI = 0): J?ABvbctUZ_
dim_m = 10 (n = 11, DDI = 0): J?ABvbctTZ_
dim_m = 10 (n = 11, DDI = 0): J?ABvbc\UZ_
dim_m = 10 (n = 11, DDI = 0): J?ABvbcrRh_
dim_m = 10 (n = 11, DDI = 0): J?ABvbcr^y?
dim_m = 10 (n = 11, DDI = 0): J?ABvbcr^w_
dim_m = 10 (n = 11, DDI = 0): J?ABvbcr^i_
dim_m = 10 (n = 11, DDI = 0): J?ABvbcr]y_
dim_m = 10 (n = 11, DDI = 0): J?ABvbcr\y_
dim_m = 10 (n = 11, DDI = 0): J?ABvbcrZy_
dim_m = 10 (n = 11, DDI = 0): J?ABvbcr^y_
dim_m = 10 (n = 11, DDI = 0): J?ABv`sxEZ_
dim_m = 10 (n = 11, DDI = 0): J?ABvbKxQz_
dim_m = 10 (n = 11, DDI = 0): J?ABvbKjUj_
dim_m = 10 (n = 11, DDI = 0): J?ABvbKZUh_
dim_m = 10 (n = 11, DDI = 0): J?ABvbKZSx_
dim_m = 10 (n = 11, DDI = 0): J?ABvbKZUj_
dim_m = 10 (n = 11, DDI = 0): J?ABvbKZSz_
dim_m = 10 (n = 11, DDI = 0): J?ABvbKNVJ?
dim_m = 10 (n = 11, DDI = 0): J?ABvbKNVJ_
dim_m = 10 (n = 11, DDI = 0): J?ABvbKxJj?
dim_m = 10 (n = 11, DDI = 0): J?ABvbKxIz?
dim_m = 10 (n = 11, DDI = 0): J?ABvbK\NJ?
dim_m = 10 (n = 11, DDI = 0): J?ABvbKZKy_
dim_m = 10 (n = 11, DDI = 0): J?ABvbKZMj_
dim_m = 10 (n = 11, DDI = 0): J?ABvbKNNJ?
dim_m = 10 (n = 11, DDI = 0): J?ABvbKnVJ_
dim_m = 10 (n = 11, DDI = 0): J?ABvbK^VJ_
dim_m = 10 (n = 11, DDI = 0): J?ABvbKx^y?
dim_m = 10 (n = 11, DDI = 0): J?ABvbKx]y_
dim_m = 10 (n = 11, DDI = 0): J?ABvbKx^y_
dim_m = 10 (n = 11, DDI = 0): J?ABv`ktCz_
dim_m = 10 (n = 11, DDI = 0): J?AFMjo]E^?
dim_m = 10 (n = 11, DDI = 0): J?AFMjo]D^?
dim_m = 10 (n = 11, DDI = 0): J?AFMjg]A~?
dim_m = 10 (n = 11, DDI = 0): J?BDBpwtC^_
dim_m = 10 (n = 11, DDI = 0): J?BDBpwvCn_
dim_m = 10 (n = 11, DDI = 0): J?BDBpxvCn_
dim_m = 10 (n = 11, DDI = 0): J?BDEMyl^s_
dim_m = 10 (n = 11, DDI = 0): J?B@eQszNs?
dim_m = 10 (n = 11, DDI = 0): J?B@eQkVfh?
dim_m = 10 (n = 11, DDI = 0): J?B@eQk[ur?
dim_m = 10 (n = 11, DDI = 0): J?B@eQkftf_
dim_m = 10 (n = 11, DDI = 0): J?B@eQk|Ns?
dim_m = 10 (n = 11, DDI = 0): J?B@eQk|Nt?
dim_m = 10 (n = 11, DDI = 0): J?B@eQhyUt_
dim_m = 11 (n = 11, DDI = 1): J?B@eRhuT\_
dim_m = 10 (n = 11, DDI = 0): J?B@eRh}S|?
dim_m = 10 (n = 11, DDI = 0): J?B@eRh}S|_
dim_m = 10 (n = 11, DDI = 0): J?B@eQfuVZ_
dim_m = 10 (n = 11, DDI = 0): J?BDdO[xvd_
dim_m = 10 (n = 11, DDI = 0): J?BDdPwjdv_
dim_m = 10 (n = 11, DDI = 0): J?BDdPwMkm_
dim_m = 10 (n = 11, DDI = 0): J?BDdPsudN_
dim_m = 10 (n = 11, DDI = 0): J?BDdP[^ex_
dim_m = 10 (n = 11, DDI = 0): J?BDdPqX|^_
dim_m = 10 (n = 11, DDI = 0): J?BDdPY{Cn_
dim_m = 10 (n = 11, DDI = 0): J?BDdPY\CN_
dim_m = 10 (n = 11, DDI = 0): J?BDdRY\dN_
dim_m = 10 (n = 11, DDI = 0): J?BDeVc]Bi_
dim_m = 10 (n = 11, DDI = 0): J?B@vbgf?~_
dim_m = 10 (n = 11, DDI = 0): J?B@vawZ@]_
dim_m = 10 (n = 11, DDI = 0): J?B@vawZ@^_
dim_m = 10 (n = 11, DDI = 0): J?BDKpoFZz?
dim_m = 10 (n = 11, DDI = 0): J?BDKpwVSm_
dim_m = 10 (n = 11, DDI = 0): J?BDKps^Ej_
dim_m = 10 (n = 11, DDI = 0): J?BDKpsycn_
dim_m = 10 (n = 11, DDI = 0): J?BDKrwVSm_
dim_m = 10 (n = 11, DDI = 0): J?BDKpu^fl_
dim_m = 10 (n = 11, DDI = 0): J?B@nBKq]v?
dim_m = 10 (n = 11, DDI = 0): J?B@nAYud|_
dim_m = 10 (n = 11, DDI = 0): J?B@nAYlns_
dim_m = 10 (n = 11, DDI = 0): J?B@lXqzT{_
dim_m = 10 (n = 11, DDI = 0): J?B@lZU}DJ_
dim_m = 10 (n = 11, DDI = 0): J?BcrborVZ_
dim_m = 10 (n = 11, DDI = 0): J?Bcrbor^Y_
dim_m = 10 (n = 11, DDI = 0): J?BcrbgVRz_
dim_m = 10 (n = 11, DDI = 0): J?BcrbgVZy_
dim_m = 10 (n = 11, DDI = 0): J?BcrbgUzu_
dim_m = 10 (n = 11, DDI = 0): J?BcrbWjVZ_
dim_m = 10 (n = 11, DDI = 0): J?BcrbWjn[_
dim_m = 10 (n = 11, DDI = 0): J?BcrbWj^Y_
dim_m = 10 (n = 11, DDI = 0): J?BcrbcrvZ_
dim_m = 10 (n = 11, DDI = 0): J?BcrbcVZz_
dim_m = 10 (n = 11, DDI = 0): J?Bcr`kVVZ_
dim_m = 10 (n = 11, DDI = 0): J?BcraYrV]_
dim_m = 10 (n = 11, DDI = 0): J?Bcrb[VRz_
dim_m = 10 (n = 11, DDI = 0): J?Bcrb[NRz_
dim_m = 10 (n = 11, DDI = 0): J?Bcr`{VRz_
dim_m = 10 (n = 11, DDI = 0): J?BcrbMyf\_
dim_m = 10 (n = 11, DDI = 0): J?BcrbMuf\_
dim_m = 10 (n = 11, DDI = 0): J?BcrbMmf\_
dim_m = 10 (n = 11, DDI = 0): J?BcrbM]f\_
dim_m = 10 (n = 11, DDI = 0): J?BcrbM[v\_
dim_m = 10 (n = 11, DDI = 0): J?BcrbM}f\?
dim_m = 10 (n = 11, DDI = 0): J?BcrbM]n\?
dim_m = 10 (n = 11, DDI = 0): J?Bcra]VZy_
dim_m = 10 (n = 11, DDI = 0): J?BcrbL}FZ?
dim_m = 10 (n = 11, DDI = 0): J?BcrbLrVZ_
dim_m = 10 (n = 11, DDI = 0): J?BcrbLjVZ_
dim_m = 10 (n = 11, DDI = 0): J?BcrbLevZ_
dim_m = 10 (n = 11, DDI = 0): J?BcrbL}VZ?
dim_m = 10 (n = 11, DDI = 0): J?BcrbLzVZ?
dim_m = 10 (n = 11, DDI = 0): J?BcrbL{^Z?
dim_m = 10 (n = 11, DDI = 0): J?BcrbLy^Z?
dim_m = 10 (n = 11, DDI = 0): J?BcrbLu^Z?
dim_m = 10 (n = 11, DDI = 0): J?BcrbLm^Z?
dim_m = 10 (n = 11, DDI = 0): J?BcrbL]^Z?
dim_m = 10 (n = 11, DDI = 0): J?BcrbLr^Z?
dim_m = 10 (n = 11, DDI = 0): J?BcrbLj^Z?
dim_m = 10 (n = 11, DDI = 0): J?BcraNrVZ_
dim_m = 10 (n = 11, DDI = 0): J?BcraNr^Y_
dim_m = 10 (n = 11, DDI = 0): J?`@ERSl]|?
dim_m = 10 (n = 11, DDI = 0): J?`@ER`l]{?
dim_m = 10 (n = 11, DDI = 0): J?`@ER`l]|?
dim_m = 10 (n = 11, DDI = 0): J?`@ER`l]{_
dim_m = 10 (n = 11, DDI = 0): J?`DF`[lfb?
dim_m = 10 (n = 11, DDI = 0): J?`DF_uVC^_
dim_m = 10 (n = 11, DDI = 0): J?`DF`]\rl_
dim_m = 10 (n = 11, DDI = 0): J?`DF_}\rl_
dim_m = 10 (n = 11, DDI = 0): J?`DF`fNdb_
dim_m = 10 (n = 11, DDI = 0): J?`DF`fNcf_
dim_m = 10 (n = 11, DDI = 0): J?`DF`VNcf_
dim_m = 10 (n = 11, DDI = 0): J?`DEZkvU}_
dim_m = 10 (n = 11, DDI = 0): J?`DEZ{uuf_
dim_m = 10 (n = 11, DDI = 0): J?`@eTslJY_
dim_m = 10 (n = 11, DDI = 0): J?`CVPsnEm?
dim_m = 10 (n = 11, DDI = 0): J?`CVPsfUm?
dim_m = 10 (n = 11, DDI = 0): J?`FAqgK{|?
dim_m = 10 (n = 11, DDI = 0): J?`FAqw^fk_
dim_m = 10 (n = 11, DDI = 0): J?`FAqsZa]_
dim_m = 10 (n = 11, DDI = 0): J?`FArab{~_
dim_m = 10 (n = 11, DDI = 0): J?`FAoumEN_
dim_m = 10 (n = 11, DDI = 0): J?`FAoumeN_
dim_m = 10 (n = 11, DDI = 0): J?`FApm|A^_
dim_m = 10 (n = 11, DDI = 0): J?`FApmnA^_
dim_m = 10 (n = 11, DDI = 0): J?`FDrc^N[_
dim_m = 10 (n = 11, DDI = 0): J?`FDrSle\?
dim_m = 10 (n = 11, DDI = 0): J?`FDrSle\_
dim_m = 10 (n = 11, DDI = 0): J?`FDrS\e\?
dim_m = 10 (n = 11, DDI = 0): J?`FDrS\e\_
dim_m = 10 (n = 11, DDI = 0): J?`FDrSZel_
dim_m = 10 (n = 11, DDI = 0): J?`FDrSNe\?
dim_m = 10 (n = 11, DDI = 0): J?`FDrSNe\_
dim_m = 10 (n = 11, DDI = 0): J?`FDrSYn\_
dim_m = 10 (n = 11, DDI = 0): J?`FDrSne\_
dim_m = 10 (n = 11, DDI = 0): J?`FDrSyj\_
dim_m = 10 (n = 11, DDI = 0): J?`FDrSyn\_
dim_m = 10 (n = 11, DDI = 0): J?`FDrStn[_
dim_m = 10 (n = 11, DDI = 0): J?`FDrSrj{?
dim_m = 10 (n = 11, DDI = 0): J?`FDrSrn{?
dim_m = 10 (n = 11, DDI = 0): J?`FDrSrnk_
dim_m = 10 (n = 11, DDI = 0): J?`FDrSrj{_
dim_m = 10 (n = 11, DDI = 0): J?`FDrSrn{_
dim_m = 10 (n = 11, DDI = 0): J?`FDpstVy_
dim_m = 10 (n = 11, DDI = 0): J?`FDrKnEl_
dim_m = 10 (n = 11, DDI = 0): J?`FDrKlel?
dim_m = 10 (n = 11, DDI = 0): J?`FDrKlel_
dim_m = 10 (n = 11, DDI = 0): J?`FDrKjel_
dim_m = 10 (n = 11, DDI = 0): J?`FDrKNel?
dim_m = 10 (n = 11, DDI = 0): J?`FDrKtj{?
dim_m = 10 (n = 11, DDI = 0): J?`FDrKtnw_
dim_m = 10 (n = 11, DDI = 0): J?`FDrKtnk_
dim_m = 10 (n = 11, DDI = 0): J?`FDrKtj{_
dim_m = 10 (n = 11, DDI = 0): J?`FDrqNx~_
dim_m = 10 (n = 11, DDI = 0): J?`FDo~Nvd_
dim_m = 10 (n = 11, DDI = 0): J?`DeRh}L^_
dim_m = 10 (n = 11, DDI = 0): J?`DeQn~FR_
dim_m = 10 (n = 11, DDI = 0): J?`DfRWh|^_
dim_m = 10 (n = 11, DDI = 0): J?`DfPwvFY_
dim_m = 10 (n = 11, DDI = 0): J?`DfPw|NY_
dim_m = 10 (n = 11, DDI = 0): J?`DfPsmc|_
dim_m = 10 (n = 11, DDI = 0): J?`DfPsvNY_
dim_m = 10 (n = 11, DDI = 0): J?`DfP[|FZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfP[lds_
dim_m = 10 (n = 11, DDI = 0): J?`DfP[|NZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfO{|FY_
dim_m = 10 (n = 11, DDI = 0): J?`DfO{vFY_
dim_m = 10 (n = 11, DDI = 0): J?`DfO{|NY_
dim_m = 10 (n = 11, DDI = 0): J?`DfRw|FZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfRs~FZ?
dim_m = 10 (n = 11, DDI = 0): J?`DfRs}NZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfRsnNZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfRsmnZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfR[vFZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfR[|NY_
dim_m = 10 (n = 11, DDI = 0): J?`DfR[vNZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfQ{|FZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfP{^DF_
dim_m = 10 (n = 11, DDI = 0): J?`DfQy|C|?
dim_m = 10 (n = 11, DDI = 0): J?`DfQy|FZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfQu^Dt?
dim_m = 10 (n = 11, DDI = 0): J?`DfQ]^Dt?
dim_m = 10 (n = 11, DDI = 0): J?`DfRd~Vy_
dim_m = 10 (n = 11, DDI = 0): J?`DfRd~Nx_
dim_m = 10 (n = 11, DDI = 0): J?`DfRL~Vy_
dim_m = 10 (n = 11, DDI = 0): J?`DfRL~Nx_
dim_m = 10 (n = 11, DDI = 0): J?`DfR{~FJ_
dim_m = 10 (n = 11, DDI = 0): J?`DfR{~EZ_
dim_m = 10 (n = 11, DDI = 0): J?`DfRl~Fh_
dim_m = 10 (n = 11, DDI = 0): J?`DdfbzFt_
dim_m = 10 (n = 11, DDI = 0): J?`EUUw\f]_
dim_m = 10 (n = 11, DDI = 0): J?`EUUwzfy_
dim_m = 9 (n = 11, DDI = 1): J?`DUHoqty_
dim_m = 10 (n = 11, DDI = 0): J?`DUHsmf]_
dim_m = 10 (n = 11, DDI = 0): J?`DUHssuz_
dim_m = 10 (n = 11, DDI = 0): J?`DUHsiv{_
dim_m = 10 (n = 11, DDI = 0): J?`DUHsvf]_
dim_m = 10 (n = 11, DDI = 0): J?`DUHsve}_
dim_m = 10 (n = 11, DDI = 0): J?`DUHstu}_
dim_m = 10 (n = 11, DDI = 0): J?`DUJss}z_
dim_m = 10 (n = 11, DDI = 0): J?`DUH{suq_
dim_m = 10 (n = 11, DDI = 0): J?`DUH{suz_
dim_m = 10 (n = 11, DDI = 0): J?`DUH{s}z_
dim_m = 10 (n = 11, DDI = 0): J?`DUJTu~x_
dim_m = 10 (n = 11, DDI = 0): J?`DUJR|Ez?
dim_m = 10 (n = 11, DDI = 0): J?`DUJR|Ez_
dim_m = 10 (n = 11, DDI = 0): J?`DUJR~Ez?
dim_m = 10 (n = 11, DDI = 0): J?`DUJR~Ez_
dim_m = 10 (n = 11, DDI = 0): J?`DUJRv^x_
dim_m = 10 (n = 11, DDI = 0): J?`DUJ{uuj_
dim_m = 10 (n = 11, DDI = 0): J?`DUjw}?v_
dim_m = 10 (n = 11, DDI = 0): J?`DUiy}D\_
dim_m = 10 (n = 11, DDI = 0): J?`DUiy~FT_
dim_m = 10 (n = 11, DDI = 0): J?`DTTs{v{?
dim_m = 10 (n = 11, DDI = 0): J?`DTTs{u{_
dim_m = 10 (n = 11, DDI = 0): J?bB@rWXnl_
dim_m = 10 (n = 11, DDI = 0): J?bB@rW`|Z_
dim_m = 10 (n = 11, DDI = 0): J?bB@rc~Fl_
dim_m = 10 (n = 11, DDI = 0): J?bB@rQXnx_
dim_m = 10 (n = 11, DDI = 0): J?bB@rQ\nX_
dim_m = 10 (n = 11, DDI = 0): J?bB@rIZnh_
dim_m = 10 (n = 11, DDI = 0): J?bB@qhFmr_
dim_m = 10 (n = 11, DDI = 0): J?bB@qhuY|_
dim_m = 10 (n = 11, DDI = 0): J?bB@phFfb?
dim_m = 10 (n = 11, DDI = 0): J?bB@phVfb?
dim_m = 10 (n = 11, DDI = 0): J?bB@rhVcr_
dim_m = 10 (n = 11, DDI = 0): J?bBEgv^r}_
dim_m = 10 (n = 11, DDI = 0): J?bBEe[jrm_
dim_m = 10 (n = 11, DDI = 0): J?bBEfX^Cf_
dim_m = 10 (n = 11, DDI = 0): J?bBEx{}Mz_
dim_m = 10 (n = 11, DDI = 0): J?b@dHW{V]_
dim_m = 10 (n = 11, DDI = 0): J?b@dHW}VM_
dim_m = 10 (n = 11, DDI = 0): J?b@dHW{v]_
dim_m = 10 (n = 11, DDI = 0): J?b@dHWxvu_
dim_m = 10 (n = 11, DDI = 0): J?b@dHItDr_
dim_m = 10 (n = 11, DDI = 0): J?b@dHIt@z_
dim_m = 10 (n = 11, DDI = 0): J?b@dHItTp_
dim_m = 10 (n = 11, DDI = 0): J?b@dHIs\y?
dim_m = 10 (n = 11, DDI = 0): J?b@dHIs\w_
dim_m = 10 (n = 11, DDI = 0): J?b@dHIs\x_
dim_m = 10 (n = 11, DDI = 0): J?b@dJg]fh?
dim_m = 10 (n = 11, DDI = 0): J?b@dJg]dx?
dim_m = 10 (n = 11, DDI = 0): J?b@dJg]fh_
dim_m = 10 (n = 11, DDI = 0): J?b@dJg]dx_
dim_m = 10 (n = 11, DDI = 0): J?b@dJg|Jt_
dim_m = 10 (n = 11, DDI = 0): J?b@dJgnJt_
dim_m = 10 (n = 11, DDI = 0): J?b@dIwUuj_
dim_m = 10 (n = 11, DDI = 0): J?b@dHqnF]_
dim_m = 10 (n = 11, DDI = 0): J?b@dHqjV{_
dim_m = 10 (n = 11, DDI = 0): J?b@dHqrvq_
dim_m = 10 (n = 11, DDI = 0): J?b@dHqrvu_
dim_m = 10 (n = 11, DDI = 0): J?b@dHqjvw_
dim_m = 10 (n = 11, DDI = 0): J?b@dJINTy_
dim_m = 10 (n = 11, DDI = 0): J?b@dJI\^j_
dim_m = 10 (n = 11, DDI = 0): J?b@dJIN\z_
dim_m = 10 (n = 11, DDI = 0): J?b@dHYi]y?
dim_m = 10 (n = 11, DDI = 0): J?b@dHYi]z?
dim_m = 10 (n = 11, DDI = 0): J?b@dIUUfk_
dim_m = 10 (n = 11, DDI = 0): J?b@dJwNeJ_
dim_m = 10 (n = 11, DDI = 0): J?b@dJs]fP_
dim_m = 10 (n = 11, DDI = 0): J?b@dJs]bX_
dim_m = 10 (n = 11, DDI = 0): J?b@dJ[{`Z_
dim_m = 10 (n = 11, DDI = 0): J?b@dJ[UtR_
dim_m = 10 (n = 11, DDI = 0): J?b@dJ[x^V_
dim_m = 10 (n = 11, DDI = 0): J?b@dJ[w~V_
dim_m = 10 (n = 11, DDI = 0): J?b@dJpRvj?
dim_m = 10 (n = 11, DDI = 0): J?b@dJpR~j_
dim_m = 10 (n = 11, DDI = 0): J?b@dJdNep_
dim_m = 10 (n = 11, DDI = 0): J?b@dJd~J^_
dim_m = 10 (n = 11, DDI = 0): J?b@dJbvFV_
dim_m = 10 (n = 11, DDI = 0): J?b@dJb~FV?
dim_m = 10 (n = 11, DDI = 0): J?b@dIj~NV_
dim_m = 10 (n = 11, DDI = 0): J?b@dJ{yvJ_
dim_m = 10 (n = 11, DDI = 0): J?b@dJ{yvF_
dim_m = 10 (n = 11, DDI = 0): J?b@fbLxfp_
dim_m = 10 (n = 11, DDI = 0): J?b@fbLxfr_
dim_m = 10 (n = 11, DDI = 0): J?b@dfg]Dm?
dim_m = 10 (n = 11, DDI = 0): J?b@dfg]Dm_
dim_m = 10 (n = 11, DDI = 0): J?b@dfg^Dm?
dim_m = 10 (n = 11, DDI = 0): J?b@del}nt_
dim_m = 10 (n = 11, DDI = 0): J?b@def}?^_
dim_m = 10 (n = 11, DDI = 0): J?b@dfy}dZ_
dim_m = 10 (n = 11, DDI = 0): J?bFBakTp~_
dim_m = 10 (n = 11, DDI = 0): J?bFBakyl|?
dim_m = 10 (n = 11, DDI = 0): J?bFB_{yfw_
dim_m = 10 (n = 11, DDI = 0): J?bFB_{yfx_
dim_m = 10 (n = 11, DDI = 0): J?bFBaMtN{_
dim_m = 10 (n = 11, DDI = 0): J?bFBaMtnw_
dim_m = 10 (n = 11, DDI = 0): J?bFB`{yfw_
dim_m = 10 (n = 11, DDI = 0): J?bFB`{yfx_
dim_m = 10 (n = 11, DDI = 0): J?bFBbiyfx_
dim_m = 10 (n = 11, DDI = 0): J?bFBbixfx_
dim_m = 10 (n = 11, DDI = 0): J?bB`rce^Z_
dim_m = 10 (n = 11, DDI = 0): J?bB`rcb^x?
dim_m = 11 (n = 11, DDI = 1): J?bB`rcb^h_
dim_m = 10 (n = 11, DDI = 0): J?bB`rKhj|_
dim_m = 10 (n = 11, DDI = 0): J?bB`rKLn\_
dim_m = 10 (n = 11, DDI = 0): J?bB`rEnFX_
dim_m = 10 (n = 11, DDI = 0): J?bB`pefmx_
dim_m = 10 (n = 11, DDI = 0): J?bB`ournX_
dim_m = 10 (n = 11, DDI = 0): J?bB`pMzb|_
dim_m = 10 (n = 11, DDI = 0): J?bEJOxnD}_
dim_m = 10 (n = 11, DDI = 0): J?bEJOxnT{_
dim_m = 10 (n = 11, DDI = 0): J?`bF`[fZx_
dim_m = 10 (n = 11, DDI = 0): J?`bFa\Vex_
dim_m = 10 (n = 11, DDI = 0): J?`aeRc~BN_
dim_m = 10 (n = 11, DDI = 0): J?`aeRc}Q^_
dim_m = 10 (n = 11, DDI = 0): J?`aeOulT}_
dim_m = 10 (n = 11, DDI = 0): J?`aeQLw`z?
dim_m = 10 (n = 11, DDI = 0): J?`aeQLkbr?
dim_m = 10 (n = 11, DDI = 0): J?`aeQL{dr?
dim_m = 10 (n = 11, DDI = 0): J?`aeQLxdr?
dim_m = 10 (n = 11, DDI = 0): J?`aeQLxdr_
dim_m = 10 (n = 11, DDI = 0): J?`aeQL{tr_
dim_m = 10 (n = 11, DDI = 0): J?`aeQL{rr_
dim_m = 10 (n = 11, DDI = 0): J?`aeQFmBZ?
dim_m = 10 (n = 11, DDI = 0): J?`acZcxjr_
dim_m = 10 (n = 11, DDI = 0): J?`acXsyej?
dim_m = 10 (n = 11, DDI = 0): J?`acYq]UR_
dim_m = 10 (n = 11, DDI = 0): J?`acYqq\r_
dim_m = 10 (n = 11, DDI = 0): J?`acYqqZr_
dim_m = 10 (n = 11, DDI = 0): J?`acYqi]r_
dim_m = 10 (n = 11, DDI = 0): J?`acYqY]r_
dim_m = 10 (n = 11, DDI = 0): J?`acYqe^R_
dim_m = 10 (n = 11, DDI = 0): J?`acYqU^Q_
dim_m = 10 (n = 11, DDI = 0): J?`acYitRb_
dim_m = 10 (n = 11, DDI = 0): J?`acYit^j_
dim_m = 10 (n = 11, DDI = 0): J?`acZ`Mer?
dim_m = 10 (n = 11, DDI = 0): J?`acZ`Mdj?
dim_m = 10 (n = 11, DDI = 0): J?`acZPibj?
dim_m = 10 (n = 11, DDI = 0): J?`acZPMfR?
dim_m = 10 (n = 11, DDI = 0): J?`acZP]fR?
dim_m = 10 (n = 11, DDI = 0): J?`acZPjbj_
dim_m = 10 (n = 11, DDI = 0): J?`acZPZfb_
dim_m = 10 (n = 11, DDI = 0): J?`acZPNdj?
dim_m = 10 (n = 11, DDI = 0): J?`acZPNdj_
dim_m = 10 (n = 11, DDI = 0): J?`acZPijj?
dim_m = 10 (n = 11, DDI = 0): J?`acZP\\\_
dim_m = 10 (n = 11, DDI = 0): J?`acXpiej?
dim_m = 10 (n = 11, DDI = 0): J?`acXpiej_
dim_m = 10 (n = 11, DDI = 0): J?`acXpjej?
dim_m = 10 (n = 11, DDI = 0): J?`acXpjej_
dim_m = 10 (n = 11, DDI = 0): J?`acXpimj_
dim_m = 10 (n = 11, DDI = 0): J?`acXpjmj_
dim_m = 10 (n = 11, DDI = 0): J?`acYR}EZ?
dim_m = 10 (n = 11, DDI = 0): J?`acZsXz^_
dim_m = 10 (n = 11, DDI = 0): J?`acYu]Qj_
dim_m = 10 (n = 11, DDI = 0): J?`acYmtRb_
dim_m = 10 (n = 11, DDI = 0): J?`acZpZeb_
dim_m = 10 (n = 11, DDI = 0): J?`acYlrdz_
dim_m = 10 (n = 11, DDI = 0): J?`aehijUz_
dim_m = 10 (n = 11, DDI = 0): J?`ef?s]j|_
dim_m = 10 (n = 11, DDI = 0): J?`ef?{uam_
dim_m = 10 (n = 11, DDI = 0): J?`efBYNQn?
dim_m = 10 (n = 11, DDI = 0): J?`efBYNQ^?
dim_m = 10 (n = 11, DDI = 0): J?`eaqgL|v_
dim_m = 10 (n = 11, DDI = 0): J?`ebrc\Nj_
dim_m = 10 (n = 11, DDI = 0): J?`ebrcRnZ_
dim_m = 10 (n = 11, DDI = 0): J?`ebrcR~Z_
dim_m = 10 (n = 11, DDI = 0): J?`ebqkpnZ_
dim_m = 10 (n = 11, DDI = 0): J?`edUwFx~_
dim_m = 10 (n = 11, DDI = 0): J?`bcroPz\_
dim_m = 10 (n = 11, DDI = 0): J?`bcrgpYn_
dim_m = 10 (n = 11, DDI = 0): J?`bcrgD}k_
dim_m = 10 (n = 11, DDI = 0): J?`bcrcRnZ_
dim_m = 10 (n = 11, DDI = 0): J?`bcrcR~Z_
dim_m = 10 (n = 11, DDI = 0): J?`bcrKpnZ_
dim_m = 10 (n = 11, DDI = 0): J?`bcrKxZ^_
dim_m = 10 (n = 11, DDI = 0): J?`bcrQuf\_
dim_m = 10 (n = 11, DDI = 0): J?`bcrImSn_
dim_m = 10 (n = 11, DDI = 0): J?`bcrE}DN_
dim_m = 10 (n = 11, DDI = 0): J?`bcpUycn?
dim_m = 10 (n = 11, DDI = 0): J?`bcqLw^r_
dim_m = 10 (n = 11, DDI = 0): J?`bcrwxaN_
dim_m = 10 (n = 11, DDI = 0): J?`bcrwt_n_
dim_m = 10 (n = 11, DDI = 0): J?`bcrwprL_
dim_m = 10 (n = 11, DDI = 0): J?`bcrwdql_
dim_m = 10 (n = 11, DDI = 0): J?`bercjZ\_
dim_m = 10 (n = 11, DDI = 0): J?`bercjZ^_
dim_m = 10 (n = 11, DDI = 0): J?`beqkhnZ_
dim_m = 10 (n = 11, DDI = 0): J?`bbfKh|^_
dim_m = 10 (n = 11, DDI = 0): J?`eV`sZI~_
dim_m = 10 (n = 11, DDI = 0): J?`cv?]uVq_
dim_m = 10 (n = 11, DDI = 0): J?`cv?]uVr_
dim_m = 10 (n = 11, DDI = 0): J?`cv?]u^q_
dim_m = 10 (n = 11, DDI = 0): J?`cv?]u^r_
dim_m = 10 (n = 11, DDI = 0): J?`cv?^uVq_
dim_m = 10 (n = 11, DDI = 0): J?`cv?^uVr_
dim_m = 10 (n = 11, DDI = 0): J?`cv?^u^q_
dim_m = 10 (n = 11, DDI = 0): J?`cv?^u^r_
dim_m = 10 (n = 11, DDI = 0): J?`eMdwZf\_
dim_m = 10 (n = 11, DDI = 0): J?`bInp^Nf_
dim_m = 10 (n = 11, DDI = 0): J?`citu}BL_
dim_m = 10 (n = 11, DDI = 0): J?`citu}@l_
dim_m = 10 (n = 11, DDI = 0): J?`albKL|z_
dim_m = 10 (n = 11, DDI = 0): J?`alakNVZ_
dim_m = 10 (n = 11, DDI = 0): J?`al`[VQ|_
dim_m = 10 (n = 11, DDI = 0): J?`albk\a|_
dim_m = 10 (n = 11, DDI = 0): J?`al`u~A|_
dim_m = 10 (n = 11, DDI = 0): J?`al`u~@^_
dim_m = 10 (n = 11, DDI = 0): J?aJEQwLvb_
dim_m = 10 (n = 11, DDI = 0): J?aJEQw{Xn_
dim_m = 10 (n = 11, DDI = 0): J?aJEQsTs|_
dim_m = 10 (n = 11, DDI = 0): J?aJEQsfi}?
dim_m = 10 (n = 11, DDI = 0): J?aJEPqk|v?
dim_m = 10 (n = 11, DDI = 0): J?aJEOumV`_
dim_m = 10 (n = 11, DDI = 0): J?aJEOu{Lr_
dim_m = 10 (n = 11, DDI = 0): J?aJEPp|Cv?
dim_m = 10 (n = 11, DDI = 0): J?aJEPpm]m_
dim_m = 10 (n = 11, DDI = 0): J?aJERwTv`_
dim_m = 10 (n = 11, DDI = 0): J?aJEQ{tuf_
dim_m = 10 (n = 11, DDI = 0): J?aJEQ{u]m_
dim_m = 10 (n = 11, DDI = 0): J?aJEQ{u]n_
dim_m = 10 (n = 11, DDI = 0): J?aJEQ{s}n_
dim_m = 10 (n = 11, DDI = 0): J?aJERqyVx_
dim_m = 10 (n = 11, DDI = 0): J?aJERX~Mn_
dim_m = 10 (n = 11, DDI = 0): J?aJEQtfY}_
dim_m = 10 (n = 11, DDI = 0): J?aJEQtfY~_
dim_m = 10 (n = 11, DDI = 0): J?aJEQtFy}_
dim_m = 10 (n = 11, DDI = 0): J?aJEQtFy~_
dim_m = 10 (n = 11, DDI = 0): J?aJEQt\zn_
dim_m = 10 (n = 11, DDI = 0): J?aJEQ\|Y~_
dim_m = 10 (n = 11, DDI = 0): J?aJERRnEn_
dim_m = 10 (n = 11, DDI = 0): J?aJERR~En?
dim_m = 10 (n = 11, DDI = 0): J?aJERR~En_
dim_m = 10 (n = 11, DDI = 0): J?aJERR~Mn_
dim_m = 10 (n = 11, DDI = 0): J?aJEQVNUn?
dim_m = 10 (n = 11, DDI = 0): J?aJEQVNUn_
dim_m = 10 (n = 11, DDI = 0): J?aJEOvmV`_
dim_m = 10 (n = 11, DDI = 0): J?aJER{tur_
dim_m = 10 (n = 11, DDI = 0): J?aJER{tuf_
dim_m = 10 (n = 11, DDI = 0): J?aJEPv\tj_
dim_m = 10 (n = 11, DDI = 0): J?aJFbKUdy?
dim_m = 10 (n = 11, DDI = 0): J?aJEVq]ft_
dim_m = 10 (n = 11, DDI = 0): J?aJEVq}ft_
dim_m = 10 (n = 11, DDI = 0): J?aJEVX|?v_
dim_m = 10 (n = 11, DDI = 0): J?qadboFvh_
dim_m = 10 (n = 11, DDI = 0): J?qadbW\e|_
dim_m = 10 (n = 11, DDI = 0): J?qad`wh\^?
dim_m = 10 (n = 11, DDI = 0): J?qad`whX^_
dim_m = 10 (n = 11, DDI = 0): J?qad`wb\^?
dim_m = 10 (n = 11, DDI = 0): J?qad`wbX^_
dim_m = 10 (n = 11, DDI = 0): J?qad`wHx^_
dim_m = 10 (n = 11, DDI = 0): J?qad`wBx^_
dim_m = 10 (n = 11, DDI = 0): J?qadbcVdj_
dim_m = 10 (n = 11, DDI = 0): J?qadbcFvh_
dim_m = 10 (n = 11, DDI = 0): J?qadbcFtj_
dim_m = 10 (n = 11, DDI = 0): J?qadbSlT|_
dim_m = 10 (n = 11, DDI = 0): J?qadasXfG_
dim_m = 10 (n = 11, DDI = 0): J?qadbQ}E\_
dim_m = 8 (n = 11, DDI = 1): J?qad`qDzt_
dim_m = 10 (n = 11, DDI = 0): J?qadbwJpN_
dim_m = 10 (n = 11, DDI = 0): J?qadbwJo^_
dim_m = 10 (n = 11, DDI = 0): J?qadbilTN_
dim_m = 10 (n = 11, DDI = 0): J?qadbihti_
dim_m = 10 (n = 11, DDI = 0): J?qad`yJtJ_
dim_m = 10 (n = 11, DDI = 0): J?qadatFv`_
dim_m = 10 (n = 11, DDI = 0): J?qadLYs~f_
dim_m = 10 (n = 11, DDI = 0): JCQbRLz^z~_
dim_m = 10 (n = 11, DDI = 0): JCQRCjwhvx_
dim_m = 10 (n = 11, DDI = 0): JCQRCjwbvx_
dim_m = 10 (n = 11, DDI = 0): JCQRCjwh~x?
dim_m = 10 (n = 11, DDI = 0): JCQRCjwb~x?
dim_m = 10 (n = 11, DDI = 0): JCQRDjohty_
dim_m = 10 (n = 11, DDI = 0): JCQRDjohtz_
dim_m = 10 (n = 11, DDI = 0): JCQRDjoh|y_
dim_m = 10 (n = 11, DDI = 0): JCQRDjod|^_
dim_m = 10 (n = 11, DDI = 0): JCQRDiwd~N_
dim_m = 10 (n = 11, DDI = 0): JCQRDjRjff_
dim_m = 10 (n = 11, DDI = 0): JCQRDiV{d^_
dim_m = 10 (n = 11, DDI = 0): JCQRDiVmnN_


==> anc/part1_order11/scan11_out_6.txt <==
dim_m = 9 (n = 11, DDI = 1): J??FCzouVw_
dim_m = 10 (n = 11, DDI = 0): J??FCzoZMt_
dim_m = 10 (n = 11, DDI = 0): J??FCzoUj{?
dim_m = 10 (n = 11, DDI = 0): J??FCzoRn\_
dim_m = 10 (n = 11, DDI = 0): J??FCzoujx_
dim_m = 10 (n = 11, DDI = 0): J??FCzounx_
dim_m = 10 (n = 11, DDI = 0): J??FCzWmfh?
dim_m = 10 (n = 11, DDI = 0): J??FCzWlfX?
dim_m = 10 (n = 11, DDI = 0): J??FCzW{vY_
dim_m = 10 (n = 11, DDI = 0): J??FCxwufh?
dim_m = 10 (n = 11, DDI = 0): J??FCxwtfY?
dim_m = 10 (n = 11, DDI = 0): J??FCxwtfX?
dim_m = 10 (n = 11, DDI = 0): J??FCx[mfh?
dim_m = 8 (n = 11, DDI = 1): J??FCzqun|?
dim_m = 10 (n = 11, DDI = 0): J??FCzY|FW_
dim_m = 10 (n = 11, DDI = 0): J??FCzY|Dp_
dim_m = 10 (n = 11, DDI = 0): J??FCzY|Bp_
dim_m = 10 (n = 11, DDI = 0): J??FCzY|@t_
dim_m = 10 (n = 11, DDI = 0): J??FCzY|Fw_
dim_m = 10 (n = 11, DDI = 1): J??FCzY|Ft_
dim_m = 10 (n = 11, DDI = 0): J??FCzX|BU_
dim_m = 9 (n = 11, DDI = 1): J??FeYwxnl_
dim_m = 10 (n = 11, DDI = 0): J?AADbCqj|_
dim_m = 10 (n = 11, DDI = 0): J?AAD`szft_
dim_m = 10 (n = 11, DDI = 0): J?AADahTf^?
dim_m = 10 (n = 11, DDI = 0): J?AAD`y|V]?
dim_m = 10 (n = 11, DDI = 0): J?AAD`yzTm?
dim_m = 10 (n = 11, DDI = 0): J?AAD`yxvy?
dim_m = 10 (n = 11, DDI = 0): J?AEDja}b\_
dim_m = 10 (n = 11, DDI = 0): J?AEDjavd}_
dim_m = 8 (n = 11, DDI = 1): J?AEDjite{_
dim_m = 10 (n = 11, DDI = 0): J?AEDje~Fw_
dim_m = 10 (n = 11, DDI = 0): J?AEDje~Nx_
dim_m = 10 (n = 11, DDI = 0): J?AEDj{~FL_
dim_m = 10 (n = 11, DDI = 0): J?ABBbG{H~?
dim_m = 10 (n = 11, DDI = 0): J?ABBbG{H~_
dim_m = 10 (n = 11, DDI = 0): J?ABBbcffS_
dim_m = 10 (n = 11, DDI = 0): J?ABBbazK|_
dim_m = 10 (n = 11, DDI = 0): J?ABBaYvJy?
dim_m = 10 (n = 11, DDI = 0): J?ABB`Yujz?
dim_m = 10 (n = 11, DDI = 0): J?ABB`Yuh~?
dim_m = 10 (n = 11, DDI = 0): J?ABB`Yuh~_
dim_m = 10 (n = 11, DDI = 0): J?ABB`Yez|?
dim_m = 10 (n = 11, DDI = 0): J?ABB`Yez|_
dim_m = 10 (n = 11, DDI = 0): J?ABBb`uZ{?
dim_m = 10 (n = 11, DDI = 0): J?ABBbPiby_
dim_m = 10 (n = 11, DDI = 0): J?ABBbP^fR?
dim_m = 10 (n = 11, DDI = 0): J?ABBbP^eV?
dim_m = 10 (n = 11, DDI = 0): J?ABBbP^fR_
dim_m = 10 (n = 11, DDI = 0): J?ABBbP^eV_
dim_m = 10 (n = 11, DDI = 0): J?ABBbPyZ|?
dim_m = 10 (n = 11, DDI = 0): J?ABBbPqz|?
dim_m = 10 (n = 11, DDI = 0): J?ABBbH^fb?
dim_m = 10 (n = 11, DDI = 0): J?ABBbH^ef?
dim_m = 10 (n = 11, DDI = 0): J?ABBbH^ef_
dim_m = 10 (n = 11, DDI = 0): J?ABBbH{Z|?
dim_m = 10 (n = 11, DDI = 0): J?ABBbHsz|?
dim_m = 10 (n = 11, DDI = 0): J?ABBbL|Vr?
dim_m = 10 (n = 11, DDI = 0): J?ABBbR^Zz_
dim_m = 8 (n = 11, DDI = 1): J?ABB`Zez}_
dim_m = 10 (n = 11, DDI = 0): J?ABAewta~_
dim_m = 10 (n = 11, DDI = 0): J?ABAfQvfw?
dim_m = 8 (n = 11, DDI = 1): J?ABAeikjz?
dim_m = 10 (n = 11, DDI = 0): J?ABAeJxJ{?
dim_m = 8 (n = 11, DDI = 1): J?ABAfi}n|_
dim_m = 10 (n = 11, DDI = 0): J?ABAeyta}_
dim_m = 9 (n = 11, DDI = 1): J?ABCz[nEf_
dim_m = 10 (n = 11, DDI = 0): J?ABCzqZeb_
dim_m = 10 (n = 11, DDI = 0): J?AFCpotj\?
dim_m = 10 (n = 11, DDI = 0): J?AFCpotn\?
dim_m = 10 (n = 11, DDI = 0): J?AFCrotn\?
dim_m = 10 (n = 11, DDI = 0): J?AFCpwtf]?
dim_m = 10 (n = 11, DDI = 0): J?AFCrSzf{_
dim_m = 9 (n = 11, DDI = 1): J?AFCrSzfl_
dim_m = 8 (n = 11, DDI = 1): J?AFCrS{n{_
dim_m = 9 (n = 11, DDI = 1): J?AFCrSxn{_
dim_m = 8 (n = 11, DDI = 1): J?AFCratV{?
dim_m = 8 (n = 11, DDI = 1): J?AFCpqtn{?
dim_m = 8 (n = 11, DDI = 1): J?AFCpU{n{?
dim_m = 10 (n = 11, DDI = 0): J?AFCrUZf`_
dim_m = 10 (n = 11, DDI = 0): J?AFEo{vEf_
dim_m = 10 (n = 11, DDI = 0): J?AFEo{uUn?
dim_m = 10 (n = 11, DDI = 0): J?AFEr[nEf_
dim_m = 10 (n = 11, DDI = 0): J?AFErqzEj_
dim_m = 10 (n = 11, DDI = 0): J?AFErV~EZ_
dim_m = 10 (n = 11, DDI = 0): J?AFEc{}C|?
dim_m = 10 (n = 11, DDI = 0): J?AFEc{rf\_
dim_m = 10 (n = 11, DDI = 0): J?AFEfinF\_
dim_m = 10 (n = 11, DDI = 0): J?AFEfMnF\_
dim_m = 10 (n = 11, DDI = 0): J?AFEfM^F\_
dim_m = 10 (n = 11, DDI = 0): J?AFEfM~F\_
dim_m = 10 (n = 11, DDI = 0): J?AFEfMnf\_
dim_m = 10 (n = 11, DDI = 0): J?AF?~WlU\?
dim_m = 10 (n = 11, DDI = 0): J?ABcZKi~x?
dim_m = 10 (n = 11, DDI = 0): J?ABcZKi|x_
dim_m = 10 (n = 11, DDI = 0): J?ABcZKi~x_
dim_m = 10 (n = 11, DDI = 0): J?ABcZab^y_
dim_m = 11 (n = 11, DDI = 1): J?ABcZirTz?
dim_m = 10 (n = 11, DDI = 0): J?ABcZJzCx_
dim_m = 10 (n = 11, DDI = 0): J?ABeTwzAz?
dim_m = 10 (n = 11, DDI = 0): J?ABeUk|Ru_
dim_m = 10 (n = 11, DDI = 0): J?ABeTkVFD_
dim_m = 10 (n = 11, DDI = 0): J?ABeTkVFF_
dim_m = 10 (n = 11, DDI = 0): J?ABeTkvEf_
dim_m = 10 (n = 11, DDI = 0): J?ABeTkuQj_
dim_m = 10 (n = 11, DDI = 0): J?ABeTkVVF_
dim_m = 10 (n = 11, DDI = 0): J?ABeS{zEV_
dim_m = 10 (n = 11, DDI = 0): J?ABeS{yRJ_
dim_m = 10 (n = 11, DDI = 0): J?ABeVk^VF?
dim_m = 10 (n = 11, DDI = 0): J?ABeVk^UV?
dim_m = 10 (n = 11, DDI = 0): J?ABeVkwzy_
dim_m = 10 (n = 11, DDI = 0): J?ABeT{zFE_
dim_m = 10 (n = 11, DDI = 0): J?ABeT{zEU_
dim_m = 10 (n = 11, DDI = 0): J?ABeT{zFF_
dim_m = 10 (n = 11, DDI = 0): J?ABeVh^BJ_
dim_m = 10 (n = 11, DDI = 0): J?ABeTlvEf_
dim_m = 10 (n = 11, DDI = 0): J?ABeS|zEV_
dim_m = 10 (n = 11, DDI = 0): J?AFKzo]E^?
dim_m = 10 (n = 11, DDI = 0): J?BDB`wn@^_
dim_m = 10 (n = 11, DDI = 0): J?BDB`wR~s?
dim_m = 10 (n = 11, DDI = 0): J?BDBa[yS~?
dim_m = 10 (n = 11, DDI = 0): J?BDBa[yO~_
dim_m = 10 (n = 11, DDI = 0): J?BDBa[FnQ_
dim_m = 10 (n = 11, DDI = 0): J?BDB`[lf]?
dim_m = 9 (n = 11, DDI = 1): J?BDBbEvNt_
dim_m = 10 (n = 11, DDI = 0): J?BDB`Mubr?
dim_m = 10 (n = 11, DDI = 0): J?BDB`M]^s?
dim_m = 10 (n = 11, DDI = 0): J?BDB`d}Np_
dim_m = 10 (n = 11, DDI = 0): J?BDBbw}BJ_
dim_m = 10 (n = 11, DDI = 0): J?BDBbwr_n_
dim_m = 10 (n = 11, DDI = 0): J?BDB`xn@\_
dim_m = 10 (n = 11, DDI = 0): J?BD@jI[t}?
dim_m = 10 (n = 11, DDI = 0): J?BD@iiZNs?
dim_m = 10 (n = 11, DDI = 0): J?BD@iiZN{?
dim_m = 10 (n = 11, DDI = 0): J?BD@iiRns?
dim_m = 10 (n = 11, DDI = 0): J?B@dRK\e}_
dim_m = 10 (n = 11, DDI = 0): J?B@dRKvbm_
dim_m = 10 (n = 11, DDI = 0): J?B@dPkuQ^_
dim_m = 10 (n = 11, DDI = 0): J?B@dPkeuu?
dim_m = 10 (n = 11, DDI = 0): J?B@dP[{Q^_
dim_m = 9 (n = 11, DDI = 1): J?B@dR`J~x_
dim_m = 10 (n = 11, DDI = 0): J?B@dQhp}n_
dim_m = 8 (n = 11, DDI = 1): J?B@dQhX~y_
dim_m = 10 (n = 11, DDI = 0): J?B@dRD^Ed?
dim_m = 10 (n = 11, DDI = 0): J?B@dRDtb}?
dim_m = 10 (n = 11, DDI = 0): J?B@dRDrfb_
dim_m = 10 (n = 11, DDI = 0): J?B@dRDsnw?
dim_m = 10 (n = 11, DDI = 0): J?B@dRDsjx?
dim_m = 10 (n = 11, DDI = 0): J?B@dRDsnx?
dim_m = 10 (n = 11, DDI = 0): J?B@dPduT^?
dim_m = 9 (n = 11, DDI = 1): J?B@dOti~t?
dim_m = 10 (n = 11, DDI = 0): J?B@dRwpvP_
dim_m = 10 (n = 11, DDI = 0): J?B@dRh]dy_
dim_m = 10 (n = 11, DDI = 0): J?B@dRXzDN_
dim_m = 10 (n = 11, DDI = 0): J?B@dRdmby_
dim_m = 10 (n = 11, DDI = 0): J?B@dRL\e{?
dim_m = 10 (n = 11, DDI = 0): J?B@dRL\e}?
dim_m = 10 (n = 11, DDI = 0): J?B@dQl{by_
dim_m = 10 (n = 11, DDI = 0): J?B@dQlsry?
dim_m = 10 (n = 11, DDI = 0): J?B@dQlkrv?
dim_m = 10 (n = 11, DDI = 0): J?B@dPl{dy?
dim_m = 10 (n = 11, DDI = 0): J?B@dPl{dy_
dim_m = 10 (n = 11, DDI = 0): J?B@dPl{by_
dim_m = 10 (n = 11, DDI = 0): J?B@dPlmfi_
dim_m = 10 (n = 11, DDI = 0): J?B@dPlmby_
dim_m = 10 (n = 11, DDI = 0): J?B@dPlsty?
dim_m = 10 (n = 11, DDI = 0): J?B@dPlery?
dim_m = 10 (n = 11, DDI = 0): J?B@dQ\L}z?
dim_m = 10 (n = 11, DDI = 0): J?B@dP\mVV?
dim_m = 10 (n = 11, DDI = 0): J?B@dPNjVq?
dim_m = 10 (n = 11, DDI = 0): J?B@dLk}VR_
dim_m = 10 (n = 11, DDI = 0): J?BDbQw^@f_
dim_m = 10 (n = 11, DDI = 0): J?BDbQwVTL_
dim_m = 10 (n = 11, DDI = 0): J?BDbQwkjz?
dim_m = 10 (n = 11, DDI = 0): J?BDbQwhjy?
dim_m = 10 (n = 11, DDI = 0): J?BDbRSjt}_
dim_m = 10 (n = 11, DDI = 0): J?BDbQ[{DL_
dim_m = 10 (n = 11, DDI = 0): J?BDbQ[tBJ_
dim_m = 10 (n = 11, DDI = 0): J?BDbQ[FtL_
dim_m = 10 (n = 11, DDI = 0): J?BDbOyY^x?
dim_m = 8 (n = 11, DDI = 1): J?BDbQy|@^_
dim_m = 10 (n = 11, DDI = 0): J?BDbPV}Ed_
dim_m = 10 (n = 11, DDI = 0): J?BDeZoNF@_
dim_m = 10 (n = 11, DDI = 0): J?BDeXw]DN_
dim_m = 10 (n = 11, DDI = 0): J?BDeXw}DN?
dim_m = 10 (n = 11, DDI = 0): J?BDeYs}FZ_
dim_m = 10 (n = 11, DDI = 0): J?BDeYs}NZ_
dim_m = 10 (n = 11, DDI = 0): J?BDeXsmd\_
dim_m = 10 (n = 11, DDI = 0): J?BDeXsjl|_
dim_m = 10 (n = 11, DDI = 0): J?BDeYk}Ez_
dim_m = 10 (n = 11, DDI = 0): J?BDeYk}Mz_
dim_m = 10 (n = 11, DDI = 0): J?BDeW{}NZ_
dim_m = 10 (n = 11, DDI = 0): J?BDeZw}@N_
dim_m = 10 (n = 11, DDI = 0): J?BDeZw|FZ_
dim_m = 10 (n = 11, DDI = 0): J?BDeZwnFZ?
dim_m = 10 (n = 11, DDI = 0): J?BDeZw~FZ?
dim_m = 10 (n = 11, DDI = 0): J?BDeZs}NZ_
dim_m = 10 (n = 11, DDI = 0): J?BDeY{zVp_
dim_m = 10 (n = 11, DDI = 0): J?BDeX{^FZ_
dim_m = 10 (n = 11, DDI = 0): J?BDeX{^NZ_
dim_m = 10 (n = 11, DDI = 0): J?BDeYuzVp_
dim_m = 10 (n = 11, DDI = 0): J?BDeXuZey?
dim_m = 10 (n = 11, DDI = 0): J?BDeYm^Dt?
dim_m = 10 (n = 11, DDI = 0): J?BDeZh~Nx_
dim_m = 10 (n = 11, DDI = 0): J?BDeXl~Nx_
dim_m = 10 (n = 11, DDI = 0): J?BDeZ{~FR_
dim_m = 10 (n = 11, DDI = 0): J?BDeZ{~BZ_
dim_m = 10 (n = 11, DDI = 0): J?BDdTu}@N_
dim_m = 10 (n = 11, DDI = 0): J?B@tNT}DF_
dim_m = 10 (n = 11, DDI = 0): J?B@tLt}DF_
dim_m = 10 (n = 11, DDI = 0): J?B@tMr}Cr_
dim_m = 10 (n = 11, DDI = 0): J?B@tMr}CZ_
dim_m = 10 (n = 11, DDI = 0): J?B@tMr}@Z_
dim_m = 10 (n = 11, DDI = 0): J?BEL`keu|_
dim_m = 10 (n = 11, DDI = 0): J?BELbkfut_
dim_m = 10 (n = 11, DDI = 0): J?BEL`m^f\_
dim_m = 10 (n = 11, DDI = 0): J?BEL`m^L^_
dim_m = 10 (n = 11, DDI = 0): J?BEL_nvF\_
dim_m = 10 (n = 11, DDI = 0): J?BEL_n~F\_
dim_m = 10 (n = 11, DDI = 0): J?BEL_n^N\_
dim_m = 10 (n = 11, DDI = 0): J?BELan~B\_
dim_m = 10 (n = 11, DDI = 0): J?BDIpwfSm_
dim_m = 10 (n = 11, DDI = 0): J?BDIpwfSn_
dim_m = 10 (n = 11, DDI = 0): J?BDIrS]ex_
dim_m = 10 (n = 11, DDI = 0): J?BDIqqrj^_
dim_m = 10 (n = 11, DDI = 0): J?BDIrwtS^_
dim_m = 10 (n = 11, DDI = 0): J?BDIq{nEd_
dim_m = 10 (n = 11, DDI = 0): J?BDIqytjn_
dim_m = 10 (n = 11, DDI = 0): J?BDIrU^Vs?
dim_m = 10 (n = 11, DDI = 0): J?BDIrUyjn?
dim_m = 10 (n = 11, DDI = 0): J?BDIqunTy_
dim_m = 8 (n = 11, DDI = 1): J?BDIptxn|?
dim_m = 8 (n = 11, DDI = 1): J?BDIpttn|?
dim_m = 10 (n = 11, DDI = 0): J?BDIq\}Cn?
dim_m = 10 (n = 11, DDI = 0): J?BDIq\}Cn_
dim_m = 10 (n = 11, DDI = 0): J?BDIq\^Cn_
dim_m = 10 (n = 11, DDI = 0): J?B@mR`y^y_
dim_m = 10 (n = 11, DDI = 0): J?B@mQmxeb_
dim_m = 10 (n = 11, DDI = 0): J?B@mO}xfl_
dim_m = 9 (n = 11, DDI = 1): J?B@mQlvVy_
dim_m = 10 (n = 11, DDI = 0): J?BcvbT}Tn_
dim_m = 10 (n = 11, DDI = 0): J?`DF@wMs}?
dim_m = 10 (n = 11, DDI = 0): J?`DF@wLsm_
dim_m = 10 (n = 11, DDI = 0): J?`DF@wmX}?
dim_m = 10 (n = 11, DDI = 0): J?`DF@wmX~?
dim_m = 10 (n = 11, DDI = 0): J?`DF@[Zfm?
dim_m = 10 (n = 11, DDI = 0): J?`DF@[]vM?
dim_m = 10 (n = 11, DDI = 0): J?`DF@[xvu?
dim_m = 10 (n = 11, DDI = 0): J?`DF?{kqm_
dim_m = 10 (n = 11, DDI = 0): J?`DF?{Lue_
dim_m = 10 (n = 11, DDI = 0): J?`DFAqxvy?
dim_m = 10 (n = 11, DDI = 0): J?`DF@qmX}?
dim_m = 10 (n = 11, DDI = 0): J?`DF@qmX~?
dim_m = 10 (n = 11, DDI = 0): J?`DF?yZfm?
dim_m = 10 (n = 11, DDI = 0): J?`DF@UmP~?
dim_m = 10 (n = 11, DDI = 0): J?`DFB`e|{_
dim_m = 10 (n = 11, DDI = 0): J?`DF@Lur{?
dim_m = 10 (n = 11, DDI = 0): J?`DF?f}Cn?
dim_m = 10 (n = 11, DDI = 0): J?`DFBwFuR_
dim_m = 10 (n = 11, DDI = 0): J?`DFBsMp}?
dim_m = 10 (n = 11, DDI = 0): J?`DFAyxry?
dim_m = 10 (n = 11, DDI = 0): J?`DFAyxvy?
dim_m = 10 (n = 11, DDI = 0): J?`DFAx{`}?
dim_m = 10 (n = 11, DDI = 0): J?`DFAx{`}_
dim_m = 10 (n = 11, DDI = 0): J?`DFAxNbr?
dim_m = 10 (n = 11, DDI = 0): J?`DFAx]P}_
dim_m = 10 (n = 11, DDI = 0): J?`DFAx[p}_
dim_m = 10 (n = 11, DDI = 0): J?`DFBdNx~_
dim_m = 10 (n = 11, DDI = 0): J?`DF?|\Uv?
dim_m = 10 (n = 11, DDI = 0): J?`DFAjNp}_
dim_m = 10 (n = 11, DDI = 0): J?`DFAZ{T{?
dim_m = 10 (n = 11, DDI = 0): J?`DFAZlp~?
dim_m = 10 (n = 11, DDI = 0): J?`DFAZVy~_
dim_m = 10 (n = 11, DDI = 0): J?`DF@^Vsv_
dim_m = 10 (n = 11, DDI = 0): J?`D@ri|f\_
dim_m = 10 (n = 11, DDI = 0): J?`DFPstS}_
dim_m = 10 (n = 11, DDI = 0): J?`DFPstT}_
dim_m = 10 (n = 11, DDI = 0): J?`DFR{~EZ_
dim_m = 10 (n = 11, DDI = 0): J?`DFRl~Fh_
dim_m = 10 (n = 11, DDI = 0): J?`@cVaNVc_
dim_m = 10 (n = 11, DDI = 0): J?`@dVoZ?}_
dim_m = 10 (n = 11, DDI = 0): J?`@dVoVCn_
dim_m = 10 (n = 11, DDI = 0): J?`@dVorG~_
dim_m = 10 (n = 11, DDI = 0): J?`@dVoZG}_
dim_m = 10 (n = 11, DDI = 0): J?`@dVWfVD_
dim_m = 10 (n = 11, DDI = 0): J?`@dVc}Cn?
dim_m = 10 (n = 11, DDI = 0): J?`@dVSyG~_
dim_m = 10 (n = 11, DDI = 0): J?`@dVS]K]_
dim_m = 10 (n = 11, DDI = 0): J?`@dTsuKm_
dim_m = 10 (n = 11, DDI = 0): J?`@dVs}CN_
dim_m = 10 (n = 11, DDI = 0): J?`@dVsucj_
dim_m = 10 (n = 11, DDI = 0): J?`@dVJzEh_
dim_m = 10 (n = 11, DDI = 0): J?`@dVJvDh_
dim_m = 10 (n = 11, DDI = 0): J?`@dVJnEb_
dim_m = 10 (n = 11, DDI = 0): J?`CRbge|m?
dim_m = 10 (n = 11, DDI = 0): J?`CRbwitm?
dim_m = 10 (n = 11, DDI = 0): J?`CRal{dy?
dim_m = 10 (n = 11, DDI = 0): J?`CRal{dy_
dim_m = 10 (n = 11, DDI = 0): J?`CRajnVe_
dim_m = 10 (n = 11, DDI = 0): J?`CTrg|@}_
dim_m = 10 (n = 11, DDI = 0): J?`CTrgvDm?
dim_m = 10 (n = 11, DDI = 0): J?`CTrguLm?
dim_m = 10 (n = 11, DDI = 0): J?`CTrg~Dm_
dim_m = 10 (n = 11, DDI = 0): J?`CTrasly?
dim_m = 10 (n = 11, DDI = 0): J?`CTpuxeU_
dim_m = 10 (n = 11, DDI = 0): J?`FEUw|V]_
dim_m = 10 (n = 11, DDI = 0): J?`FDvemv\?
dim_m = 10 (n = 11, DDI = 0): J?`DdrK\FU_
dim_m = 10 (n = 11, DDI = 0): J?`DdrK^FU?
dim_m = 10 (n = 11, DDI = 0): J?`ETHonf{_
dim_m = 10 (n = 11, DDI = 0): J?`ETHonf]_
dim_m = 10 (n = 11, DDI = 0): J?`ETGx]Mv_
dim_m = 10 (n = 11, DDI = 0): J?`ETJkve}_
dim_m = 10 (n = 11, DDI = 0): J?`DV@sjV{_
dim_m = 10 (n = 11, DDI = 0): J?`DV@sht|_
dim_m = 10 (n = 11, DDI = 0): J?`DV@s{vy_
dim_m = 10 (n = 11, DDI = 0): J?`DVA[]Cn?
dim_m = 10 (n = 11, DDI = 0): J?`DVA[]Sn?
dim_m = 10 (n = 11, DDI = 0): J?`DVB`jc~_
dim_m = 10 (n = 11, DDI = 0): J?`DVAyvDl_
dim_m = 10 (n = 11, DDI = 0): J?`DVAy~Dl_
dim_m = 10 (n = 11, DDI = 0): J?`DSvg|F\_
dim_m = 10 (n = 11, DDI = 0): J?`DSvg|f\_
dim_m = 10 (n = 11, DDI = 0): J?`Fdroi|~?
dim_m = 10 (n = 11, DDI = 0): J?bBDawudZ_
dim_m = 10 (n = 11, DDI = 0): J?bBDaw}dZ_
dim_m = 10 (n = 11, DDI = 0): J?bBDaw{Zu?
dim_m = 10 (n = 11, DDI = 0): J?bBD`wI|Z_
dim_m = 10 (n = 11, DDI = 0): J?bBDbcybx?
dim_m = 10 (n = 11, DDI = 0): J?bBDbcyfx?
dim_m = 10 (n = 11, DDI = 0): J?bBDbcZex_
dim_m = 10 (n = 11, DDI = 0): J?bBDa[]Sn?
dim_m = 10 (n = 11, DDI = 0): J?bBDad\@v_
dim_m = 10 (n = 11, DDI = 0): J?bBDadtHv?
dim_m = 10 (n = 11, DDI = 0): J?bBDadtHv_
dim_m = 10 (n = 11, DDI = 0): J?bBDadvJ\_
dim_m = 10 (n = 11, DDI = 0): J?bBDadvH^_
dim_m = 10 (n = 11, DDI = 0): J?bBDextdv_
dim_m = 10 (n = 11, DDI = 0): J?b@f@Widk_
dim_m = 10 (n = 11, DDI = 0): J?b@fBoJer?
dim_m = 10 (n = 11, DDI = 0): J?b@fBoNfX?
dim_m = 10 (n = 11, DDI = 0): J?b@fAwUdN?
dim_m = 10 (n = 11, DDI = 0): J?b@fAwudN_
dim_m = 10 (n = 11, DDI = 0): J?b@fAw]dN?
dim_m = 10 (n = 11, DDI = 0): J?b@fAw]dN_
dim_m = 10 (n = 11, DDI = 0): J?b@fAw}dN_
dim_m = 10 (n = 11, DDI = 0): J?b@f@wHzU_
dim_m = 10 (n = 11, DDI = 0): J?b@fBcYux?
dim_m = 10 (n = 11, DDI = 0): J?b@fBcFur_
dim_m = 10 (n = 11, DDI = 0): J?b@fBcF}r_
dim_m = 10 (n = 11, DDI = 0): J?b@fAsUfR?
dim_m = 10 (n = 11, DDI = 0): J?b@fAs]fR?
dim_m = 10 (n = 11, DDI = 0): J?b@fAsRvh?
dim_m = 10 (n = 11, DDI = 0): J?b@fAsRnh?
dim_m = 10 (n = 11, DDI = 0): J?b@fAsRnh_
dim_m = 10 (n = 11, DDI = 0): J?b@fA[Ydj_
dim_m = 10 (n = 11, DDI = 0): J?b@fA[]S^?
dim_m = 10 (n = 11, DDI = 0): J?b@f@[jLV_
dim_m = 10 (n = 11, DDI = 0): J?b@fAqVD\_
dim_m = 10 (n = 11, DDI = 0): J?b@fAqUT\?
dim_m = 10 (n = 11, DDI = 0): J?b@fAq^D\?
dim_m = 10 (n = 11, DDI = 0): J?b@fAq^D\_
dim_m = 10 (n = 11, DDI = 0): J?b@fAqjnw_
dim_m = 10 (n = 11, DDI = 0): J?b@fAqb~q_
dim_m = 10 (n = 11, DDI = 0): J?b@f@ilSx_
dim_m = 10 (n = 11, DDI = 0): J?b@f@YnFH_
dim_m = 10 (n = 11, DDI = 0): J?b@f@YnFB_
dim_m = 10 (n = 11, DDI = 0): J?b@f@YtNX_
dim_m = 10 (n = 11, DDI = 0): J?b@f@YlNW_
dim_m = 10 (n = 11, DDI = 0): J?b@f@YjNg_
dim_m = 10 (n = 11, DDI = 0): J?b@f@YjNh_
dim_m = 10 (n = 11, DDI = 0): J?b@f@M{Tp_
dim_m = 10 (n = 11, DDI = 0): J?b@f?muUp_
dim_m = 10 (n = 11, DDI = 0): J?b@f?mxMx_
dim_m = 10 (n = 11, DDI = 0): J?b@f?]}DJ_
dim_m = 10 (n = 11, DDI = 0): J?b@fBPJfq?
dim_m = 10 (n = 11, DDI = 0): J?b@fBPJfp?
dim_m = 10 (n = 11, DDI = 0): J?b@fBPJfq_
dim_m = 10 (n = 11, DDI = 0): J?b@fAdRfp?
dim_m = 10 (n = 11, DDI = 0): J?b@fAdRfp_
dim_m = 10 (n = 11, DDI = 0): J?b@fAdNfq_
dim_m = 10 (n = 11, DDI = 0): J?b@fAdRvp?
dim_m = 10 (n = 11, DDI = 0): J?b@fAdRvp_
dim_m = 10 (n = 11, DDI = 0): J?b@fAdJux?
dim_m = 10 (n = 11, DDI = 0): J?b@fAdJmy?
dim_m = 10 (n = 11, DDI = 0): J?b@fATYdx_
dim_m = 10 (n = 11, DDI = 0): J?b@f@T^FF?
dim_m = 10 (n = 11, DDI = 0): J?b@f@TVfb?
dim_m = 10 (n = 11, DDI = 0): J?b@f@Ljaz?
dim_m = 10 (n = 11, DDI = 0): J?b@f@LZer_
dim_m = 10 (n = 11, DDI = 0): J?b@f?N|A^?
dim_m = 10 (n = 11, DDI = 0): J?b@f?}|EJ_
dim_m = 10 (n = 11, DDI = 0): J?b@f?}zF`_
dim_m = 10 (n = 11, DDI = 0): J?b@fBpRtp_
dim_m = 10 (n = 11, DDI = 0): J?b@fBXJup_
dim_m = 8 (n = 11, DDI = 1): J?b@fBLVvr_
dim_m = 10 (n = 11, DDI = 0): J?b@f?|i~U_
dim_m = 10 (n = 11, DDI = 0): J?b@fAjffV?
dim_m = 10 (n = 11, DDI = 0): J?b@f@jlSx_
dim_m = 10 (n = 11, DDI = 0): J?b@fBxzVr?
dim_m = 10 (n = 11, DDI = 0): J?b@fRLZfj_
dim_m = 10 (n = 11, DDI = 0): J?b@bfI}f\_
dim_m = 10 (n = 11, DDI = 0): J?b@bfIzft_
dim_m = 10 (n = 11, DDI = 0): J?b@beinFT?
dim_m = 10 (n = 11, DDI = 0): J?b@beiuN\_
dim_m = 10 (n = 11, DDI = 0): J?b@beiuM|_
dim_m = 10 (n = 11, DDI = 0): J?b@beitM|_
dim_m = 10 (n = 11, DDI = 0): J?b@beiynw?
dim_m = 10 (n = 11, DDI = 0): J?b@beitmx_
dim_m = 10 (n = 11, DDI = 0): J?b@beitm|_
dim_m = 10 (n = 11, DDI = 0): J?b@beMxNp_
dim_m = 10 (n = 11, DDI = 0): J?b@beMxNt_
dim_m = 10 (n = 11, DDI = 0): J?b@bfira}_
dim_m = 10 (n = 11, DDI = 0): J?b@bfiVu\_
dim_m = 10 (n = 11, DDI = 0): J?b@bfd^EF_
dim_m = 10 (n = 11, DDI = 0): J?b@bc|x`r_
dim_m = 10 (n = 11, DDI = 0): J?b@bdjtj^?
dim_m = 10 (n = 11, DDI = 0): J?bEHqe\Vj_
dim_m = 10 (n = 11, DDI = 0): J?bEHpepzl_
dim_m = 10 (n = 11, DDI = 0): J?bEHq{]f\?
dim_m = 10 (n = 11, DDI = 0): J?bEHq{jfs_
dim_m = 10 (n = 11, DDI = 0): J?bEHp{jfs_
dim_m = 10 (n = 11, DDI = 0): J?bEHqmNfx?
dim_m = 9 (n = 11, DDI = 1): J?bEHqm~N|_
dim_m = 10 (n = 11, DDI = 0): J?bEHrhnD{_
dim_m = 10 (n = 11, DDI = 0): J?bEHo|jb{_
dim_m = 10 (n = 11, DDI = 0): J?bEHo|jb|_
dim_m = 10 (n = 11, DDI = 0): J?`adRg}M|_
dim_m = 10 (n = 11, DDI = 0): J?`adQwpY]_
dim_m = 10 (n = 11, DDI = 0): J?`adQwoy^_
dim_m = 10 (n = 11, DDI = 0): J?`adRKvf{_
dim_m = 10 (n = 11, DDI = 0): J?`adPqvDF_
dim_m = 10 (n = 11, DDI = 0): J?`adR`Ydy?
dim_m = 10 (n = 11, DDI = 0): J?`adR`fdj_
dim_m = 10 (n = 11, DDI = 0): J?`adR`Ndj?
dim_m = 10 (n = 11, DDI = 0): J?`adRPMeZ?
dim_m = 10 (n = 11, DDI = 0): J?`adQpNfJ_
dim_m = 10 (n = 11, DDI = 0): J?`adRDmdj_
dim_m = 10 (n = 11, DDI = 0): J?`adRDlX|_
dim_m = 10 (n = 11, DDI = 0): J?`adQdtX}_
dim_m = 10 (n = 11, DDI = 0): J?`adQdtX|_
dim_m = 10 (n = 11, DDI = 0): J?`adPd{az_
dim_m = 10 (n = 11, DDI = 0): J?`adQT^DN?
dim_m = 10 (n = 11, DDI = 0): J?`adQT^DN_
dim_m = 10 (n = 11, DDI = 0): J?`adPTlaz?
dim_m = 10 (n = 11, DDI = 0): J?`adPTlaz_
dim_m = 10 (n = 11, DDI = 0): J?`adPTliz_
dim_m = 10 (n = 11, DDI = 0): J?`adOtffJ?
dim_m = 10 (n = 11, DDI = 0): J?`adOtuLN?
dim_m = 10 (n = 11, DDI = 0): J?`adQLu^e_
dim_m = 10 (n = 11, DDI = 0): J?`adQbvBd?
dim_m = 10 (n = 11, DDI = 0): J?`adQRNef?
dim_m = 10 (n = 11, DDI = 0): J?`adQRNef_
dim_m = 10 (n = 11, DDI = 0): J?`adQJu^i_
dim_m = 10 (n = 11, DDI = 0): J?`adQFmEZ_
dim_m = 10 (n = 11, DDI = 0): J?`adQFmEV_
dim_m = 10 (n = 11, DDI = 0): J?`adQF}EV?
dim_m = 10 (n = 11, DDI = 0): J?`adQF}EZ_
dim_m = 10 (n = 11, DDI = 0): J?`adQF}EV_
dim_m = 10 (n = 11, DDI = 0): J?`adQFq~p_
dim_m = 10 (n = 11, DDI = 0): J?`adOf{_~?
dim_m = 10 (n = 11, DDI = 0): J?`adRwpqZ_
dim_m = 10 (n = 11, DDI = 0): J?`adRwpqV_
dim_m = 10 (n = 11, DDI = 0): J?`adRTNdJ_
dim_m = 10 (n = 11, DDI = 0): J?`adRTNcj_
dim_m = 10 (n = 11, DDI = 0): J?`adRTNaj_
dim_m = 10 (n = 11, DDI = 0): J?`adQt]fB_
dim_m = 10 (n = 11, DDI = 0): J?`adQtffB_
dim_m = 10 (n = 11, DDI = 0): J?`adQtNfB_
dim_m = 10 (n = 11, DDI = 0): J?`adQtNeJ_
dim_m = 10 (n = 11, DDI = 0): J?`adRJ}CN_
dim_m = 10 (n = 11, DDI = 0): J?`a`mklvs?
dim_m = 10 (n = 11, DDI = 0): J?`e`rgD}v_
dim_m = 11 (n = 11, DDI = 1): J?`e`rcJ^h_
dim_m = 9 (n = 11, DDI = 1): J?`e`rEtnt_
dim_m = 10 (n = 11, DDI = 0): J?`efIwRvZ_
dim_m = 10 (n = 11, DDI = 0): J?`efIwZ^Z_
dim_m = 10 (n = 11, DDI = 0): J?`efIwR~Z_
dim_m = 10 (n = 11, DDI = 0): J?`eazJ}Ev_
dim_m = 10 (n = 11, DDI = 0): J?`bfJwR~Z_
dim_m = 10 (n = 11, DDI = 0): J?`cu`ou^Z_
dim_m = 10 (n = 11, DDI = 0): J?`cuboJh]_
dim_m = 10 (n = 11, DDI = 0): J?`cuboJh^_
dim_m = 10 (n = 11, DDI = 0): J?`cubWLtv_
dim_m = 10 (n = 11, DDI = 0): J?`cubWNpn_
dim_m = 10 (n = 11, DDI = 0): J?`cubWL|v_
dim_m = 10 (n = 11, DDI = 0): J?`cu`wLtv_
dim_m = 10 (n = 11, DDI = 0): J?`cubc]S^?
dim_m = 10 (n = 11, DDI = 0): J?`cubc]S^_
dim_m = 10 (n = 11, DDI = 0): J?`cu`[Lp~_
dim_m = 10 (n = 11, DDI = 0): J?`cu_mXl|_
dim_m = 10 (n = 11, DDI = 0): J?`cu_m|Ml_
dim_m = 10 (n = 11, DDI = 0): J?`cu`hL|u_
dim_m = 10 (n = 11, DDI = 0): J?`cu`hJ|v_
dim_m = 10 (n = 11, DDI = 0): J?`cu`Xh|v_
dim_m = 10 (n = 11, DDI = 0): J?`cu`XL|u_
dim_m = 10 (n = 11, DDI = 0): J?`cu`XL|v_
dim_m = 10 (n = 11, DDI = 0): J?`cu`XL|n_
dim_m = 10 (n = 11, DDI = 0): J?`cubpJp\_
dim_m = 10 (n = 11, DDI = 0): J?`cubhL|u_
dim_m = 10 (n = 11, DDI = 0): J?`cubhF~r?
dim_m = 10 (n = 11, DDI = 0): J?`cubhF~r_
dim_m = 10 (n = 11, DDI = 0): J?`cuaxqqm_
dim_m = 10 (n = 11, DDI = 0): J?`cuaxqqn_
dim_m = 10 (n = 11, DDI = 0): J?`cu_v}Dv_
dim_m = 10 (n = 11, DDI = 0): J?`cu_v^@~?
dim_m = 10 (n = 11, DDI = 0): J?`cu_v]Tv?
dim_m = 10 (n = 11, DDI = 0): J?`cu_v]Tv_
dim_m = 10 (n = 11, DDI = 0): J?`cu_vVP~_
dim_m = 10 (n = 11, DDI = 0): J?`cu_v^P~?
dim_m = 10 (n = 11, DDI = 0): J?`cu_v}Lv_
dim_m = 10 (n = 11, DDI = 0): J?`cu_vuX~?
dim_m = 10 (n = 11, DDI = 0): J?`cu_v]\v?
dim_m = 10 (n = 11, DDI = 0): J?`cu_v]X~?
dim_m = 10 (n = 11, DDI = 0): J?`cu_v]\v_
dim_m = 10 (n = 11, DDI = 0): J?`cu_vVX~?
dim_m = 10 (n = 11, DDI = 0): J?`cu_^yVq_
dim_m = 10 (n = 11, DDI = 0): J?`cu_^yVr_
dim_m = 10 (n = 11, DDI = 0): J?`eJ_wfe}_
dim_m = 10 (n = 11, DDI = 0): J?`eJ_wfu}_
dim_m = 10 (n = 11, DDI = 0): J?`eJ_wVu}_
dim_m = 10 (n = 11, DDI = 0): J?`eJaMmT}_
dim_m = 10 (n = 11, DDI = 0): J?`bMagLnx_
dim_m = 10 (n = 11, DDI = 0): J?`bMag\nx_
dim_m = 10 (n = 11, DDI = 0): J?`bM_uyLx_
dim_m = 10 (n = 11, DDI = 0): J?`bMaX~F{_
dim_m = 10 (n = 11, DDI = 0): J?`bMbw^?^_
dim_m = 10 (n = 11, DDI = 0): J?`bMbwZ_z_
dim_m = 10 (n = 11, DDI = 0): J?`bMa{\bs_
dim_m = 10 (n = 11, DDI = 0): J?`bMa{\au_
dim_m = 10 (n = 11, DDI = 0): J?`bMa{\bt_
dim_m = 10 (n = 11, DDI = 0): J?`bMa{\av_
dim_m = 10 (n = 11, DDI = 0): J?`bM`{\nt?
dim_m = 10 (n = 11, DDI = 0): J?`bM`uzAv?
dim_m = 10 (n = 11, DDI = 0): J?`bM`uzAv_
dim_m = 10 (n = 11, DDI = 0): J?`bM`uz?~_
dim_m = 10 (n = 11, DDI = 0): J?`bM`\\nt?
dim_m = 10 (n = 11, DDI = 0): J?`bM_^zBl?
dim_m = 10 (n = 11, DDI = 0): J?`bM_^\nx?
dim_m = 10 (n = 11, DDI = 0): J?`bMhx\h}_
dim_m = 10 (n = 11, DDI = 0): J?`cm`g^`}_
dim_m = 10 (n = 11, DDI = 0): J?`cmpwduu_
dim_m = 10 (n = 11, DDI = 0): J?`ajaoM\|_
dim_m = 10 (n = 11, DDI = 0): J?`ajao~B}_
dim_m = 10 (n = 11, DDI = 0): J?`ajao}R}_
dim_m = 10 (n = 11, DDI = 0): J?aJCrgtbr_
dim_m = 10 (n = 11, DDI = 0): J?aJCrW}Cn?
dim_m = 10 (n = 11, DDI = 0): J?aJCpqxvy_
dim_m = 10 (n = 11, DDI = 0): J?aJCpptnR_
dim_m = 10 (n = 11, DDI = 0): J?aJCrHmfi?
dim_m = 10 (n = 11, DDI = 0): J?aJCrHmfi_
dim_m = 10 (n = 11, DDI = 0): J?aJCpTudj_
dim_m = 10 (n = 11, DDI = 0): J?aJCpR}Cn?
dim_m = 10 (n = 11, DDI = 0): J?aJCrwdqf_
dim_m = 10 (n = 11, DDI = 0): J?aJCrU}BR_
dim_m = 10 (n = 11, DDI = 0): J?aJCrU{RR_
dim_m = 10 (n = 11, DDI = 0): J?aJCrTjX}_
dim_m = 10 (n = 11, DDI = 0): J?aJCq\|Y~_
dim_m = 10 (n = 11, DDI = 0): J?aJCvX|AV_
dim_m = 10 (n = 11, DDI = 0): J?aJCu\|Af_
dim_m = 10 (n = 11, DDI = 0): J?r@`fgnd}_
dim_m = 10 (n = 11, DDI = 0): J?r@`fInBV?
dim_m = 10 (n = 11, DDI = 0): J?qaeZwZp^_
dim_m = 10 (n = 11, DDI = 0): J?qaeZsj^U_
dim_m = 10 (n = 11, DDI = 0): JCOf?zoRi{_
dim_m = 10 (n = 11, DDI = 0): JCOf?yYxC|_
dim_m = 10 (n = 11, DDI = 0): JCOf?yyN`l_
dim_m = 10 (n = 11, DDI = 0): JCQRFErNcj_
dim_m = 10 (n = 11, DDI = 0): JCQQT`irvy_
dim_m = 10 (n = 11, DDI = 0): JCQTbRK\fX?
dim_m = 10 (n = 11, DDI = 0): JCQTbQuvFF_
dim_m = 10 (n = 11, DDI = 0): JCQTbRu|e\_
dim_m = 10 (n = 11, DDI = 0): JCp`fRhe|v_
dim_m = 10 (n = 11, DDI = 0): JCp`fRlzUZ_


==> anc/part1_order11/scan11_out_7.txt <==
dim_m = 10 (n = 11, DDI = 0): J??CFbi\ew_
dim_m = 10 (n = 11, DDI = 0): J??FFFWlby_
dim_m = 10 (n = 11, DDI = 0): J?AA@qc{mv?
dim_m = 10 (n = 11, DDI = 0): J?AE@aLrF{_
dim_m = 10 (n = 11, DDI = 0): J?AEBHwlT}?
dim_m = 10 (n = 11, DDI = 0): J?ABCrQ]rx?
dim_m = 10 (n = 11, DDI = 0): J?ABCrQ]rz?
dim_m = 10 (n = 11, DDI = 0): J?ABCpYtT}?
dim_m = 10 (n = 11, DDI = 0): J?ABCpYtT}_
dim_m = 8 (n = 11, DDI = 1): J?ABCqFtnx?
dim_m = 10 (n = 11, DDI = 0): J?ABCpytT}?
dim_m = 10 (n = 11, DDI = 0): J?ABFFSzBu_
dim_m = 10 (n = 11, DDI = 0): J?ABFFSnBu_
dim_m = 10 (n = 11, DDI = 0): J?ABFDsYm{?
dim_m = 10 (n = 11, DDI = 0): J?ABFDsYmu?
dim_m = 11 (n = 11, DDI = 1): J?ABFDyvfm_
dim_m = 9 (n = 11, DDI = 1): J?ABFDytv{?
dim_m = 8 (n = 11, DDI = 1): J?ABFDytv{_
dim_m = 10 (n = 11, DDI = 0): J?AFBpwtC^_
dim_m = 10 (n = 11, DDI = 0): J?AFBrc|fx_
dim_m = 10 (n = 11, DDI = 0): J?AFBrc{n{_
dim_m = 10 (n = 11, DDI = 0): J?AFBrctm|?
dim_m = 10 (n = 11, DDI = 0): J?AFBpsxm{?
dim_m = 10 (n = 11, DDI = 0): J?AFBpsxm|?
dim_m = 10 (n = 11, DDI = 0): J?AFBrevfh?
dim_m = 10 (n = 11, DDI = 0): J?AFBrevbf_
dim_m = 8 (n = 11, DDI = 1): J?AFBrevfl_
dim_m = 10 (n = 11, DDI = 0): J?AFBrUzE{?
dim_m = 10 (n = 11, DDI = 0): J?AFBrUrbl_
dim_m = 10 (n = 11, DDI = 0): J?AFBrUje{?
dim_m = 10 (n = 11, DDI = 0): J?AFBrUjd|?
dim_m = 10 (n = 11, DDI = 0): J?AFBrUfbh_
dim_m = 10 (n = 11, DDI = 0): J?AFBrUzf{_
dim_m = 9 (n = 11, DDI = 1): J?AFBrUzfl_
dim_m = 10 (n = 11, DDI = 0): J?AFBrUvfw?
dim_m = 10 (n = 11, DDI = 0): J?AFBrUvfw_
dim_m = 10 (n = 11, DDI = 0): J?AFBrUvfk_
dim_m = 10 (n = 11, DDI = 0): J?AFBrUvd{_
dim_m = 10 (n = 11, DDI = 0): J?AFBrUvb{_
dim_m = 10 (n = 11, DDI = 0): J?AFBrUvdl_
dim_m = 8 (n = 11, DDI = 1): J?AFBrUvfl_
dim_m = 8 (n = 11, DDI = 1): J?AFBrUtn|?
dim_m = 10 (n = 11, DDI = 0): J?AFBpure{?
dim_m = 10 (n = 11, DDI = 0): J?AFBpure|?
dim_m = 10 (n = 11, DDI = 0): J?AFBpurel_
dim_m = 10 (n = 11, DDI = 0): J?ABbVWxE|_
dim_m = 10 (n = 11, DDI = 0): J?ABbVWxe|_
dim_m = 10 (n = 11, DDI = 0): J?ABbVY^Eb_
dim_m = 10 (n = 11, DDI = 0): J?ABbVY^ER_
dim_m = 10 (n = 11, DDI = 0): J?ABbVY\VD_
dim_m = 10 (n = 11, DDI = 0): J?ABbVevFD_
dim_m = 10 (n = 11, DDI = 0): J?ABbvevFD_
dim_m = 10 (n = 11, DDI = 0): J?AENAsZEu?
dim_m = 10 (n = 11, DDI = 0): J?AENAsNEu_
dim_m = 10 (n = 11, DDI = 0): J?AENAs]U{_
dim_m = 10 (n = 11, DDI = 0): J?AENAsNU{_
dim_m = 8 (n = 11, DDI = 1): J?AENAsnM}?
dim_m = 10 (n = 11, DDI = 0): J?AEN@UzVp_
dim_m = 10 (n = 11, DDI = 0): J?AEN?xlE|?
dim_m = 10 (n = 11, DDI = 0): J?AENAt~Fw_
dim_m = 10 (n = 11, DDI = 0): J?AEJqszFU_
dim_m = 10 (n = 11, DDI = 0): J?AEJqs{d\_
dim_m = 10 (n = 11, DDI = 0): J?AEJqsrdN_
dim_m = 8 (n = 11, DDI = 1): J?AEJrqxn|?
dim_m = 8 (n = 11, DDI = 1): J?AEJrqxn{_
dim_m = 10 (n = 11, DDI = 0): J?ABvJSfUr?
dim_m = 10 (n = 11, DDI = 0): J?ABvJS{]Z?
dim_m = 10 (n = 11, DDI = 0): J?ABvJSy]Z?
dim_m = 8 (n = 11, DDI = 1): J?ABvJSy^Z_
dim_m = 10 (n = 11, DDI = 0): J?ABvI[uTh_
dim_m = 10 (n = 11, DDI = 0): J?ABvI[uTj_
dim_m = 10 (n = 11, DDI = 0): J?ABvI[tVR?
dim_m = 10 (n = 11, DDI = 0): J?ABvJw|AZ_
dim_m = 10 (n = 11, DDI = 0): J?ABvJ[|DR_
dim_m = 10 (n = 11, DDI = 0): J?ABvJT}BY_
dim_m = 10 (n = 11, DDI = 0): J?ABvJT}Ay_
dim_m = 10 (n = 11, DDI = 0): J?ABvJTzEq_
dim_m = 10 (n = 11, DDI = 0): J?ABvJTzFP_
dim_m = 10 (n = 11, DDI = 0): J?ABvJTzEp_
dim_m = 10 (n = 11, DDI = 0): J?ABvJTnFQ_
dim_m = 10 (n = 11, DDI = 0): J?ABvJTnEq_
dim_m = 10 (n = 11, DDI = 0): J?BE@bMzVm_
dim_m = 10 (n = 11, DDI = 0): J?BEFJU~FU?
dim_m = 10 (n = 11, DDI = 0): J?BEFJUzVs?
dim_m = 10 (n = 11, DDI = 0): J?BDEjKLr{?
dim_m = 10 (n = 11, DDI = 0): J?BDEjw}@N_
dim_m = 10 (n = 11, DDI = 0): J?BDEjw}?^_
dim_m = 10 (n = 11, DDI = 0): J?BDEjwy_z_
dim_m = 10 (n = 11, DDI = 0): J?BDEjwjez_
dim_m = 10 (n = 11, DDI = 0): J?BDEi{Za^_
dim_m = 10 (n = 11, DDI = 0): J?BDEjM}?z_
dim_m = 10 (n = 11, DDI = 0): J?BDEhm}A^_
dim_m = 10 (n = 11, DDI = 0): J?BDEhm~A^_
dim_m = 10 (n = 11, DDI = 0): J?BDEhN}B\?
dim_m = 10 (n = 11, DDI = 0): J?BDEhNnB\?
dim_m = 10 (n = 11, DDI = 0): J?BDEj{~Bj_
dim_m = 10 (n = 11, DDI = 0): J?BDEh|~^z_
dim_m = 10 (n = 11, DDI = 0): J?BDCnL}Bm?
dim_m = 10 (n = 11, DDI = 0): J?BDCnLnBm?
dim_m = 10 (n = 11, DDI = 0): J?BDCnL^Fe?
dim_m = 10 (n = 11, DDI = 0): J?B@eIwJ~w?
dim_m = 10 (n = 11, DDI = 0): J?B@eIwJ~w_
dim_m = 10 (n = 11, DDI = 0): J?B@eJEjnq?
dim_m = 10 (n = 11, DDI = 0): J?B@eJktd|?
dim_m = 10 (n = 11, DDI = 0): J?B@eJkkuv?
dim_m = 10 (n = 11, DDI = 0): J?B@eJeuT{_
dim_m = 10 (n = 11, DDI = 0): J?B@eJenfs?
dim_m = 10 (n = 11, DDI = 0): J?B@eJenf{?
dim_m = 10 (n = 11, DDI = 0): J?B@eJ{~DN_
dim_m = 10 (n = 11, DDI = 0): J?B@fRgvCn_
dim_m = 10 (n = 11, DDI = 0): J?B@fRhvCn_
dim_m = 10 (n = 11, DDI = 0): J?B@c^gjUr?
dim_m = 10 (n = 11, DDI = 0): J?B@c^gu^J?
dim_m = 10 (n = 11, DDI = 0): J?B@c\imBf_
dim_m = 10 (n = 11, DDI = 0): J?B@c^wmtV?
dim_m = 10 (n = 11, DDI = 0): J?B@c^k}DN?
dim_m = 10 (n = 11, DDI = 0): J?B@c]y}TN?
dim_m = 10 (n = 11, DDI = 0): J?B@c]m}Sv?
dim_m = 10 (n = 11, DDI = 0): J?B@c]x}DU_
dim_m = 10 (n = 11, DDI = 0): J?B@c]jzEq_
dim_m = 10 (n = 11, DDI = 0): J?B@c]j]db_
dim_m = 10 (n = 11, DDI = 0): J?BDdYZ}@N_
dim_m = 10 (n = 11, DDI = 0): J?BDdYZ}?^_
dim_m = 10 (n = 11, DDI = 0): J?B@vBQfEw_
dim_m = 10 (n = 11, DDI = 0): J?B@vAqu`^?
dim_m = 10 (n = 11, DDI = 0): J?B@vAqu`^_
dim_m = 10 (n = 11, DDI = 0): J?B@vAqlIz?
dim_m = 10 (n = 11, DDI = 0): J?B@v?uuLl?
dim_m = 10 (n = 11, DDI = 0): J?B@v?ulMr?
dim_m = 10 (n = 11, DDI = 0): J?B@v?ulnp_
dim_m = 10 (n = 11, DDI = 0): J?B@vAXV?n_
dim_m = 10 (n = 11, DDI = 0): J?B@vAu}@l_
dim_m = 10 (n = 11, DDI = 0): J?B@vAtuPl_
dim_m = 10 (n = 11, DDI = 0): J?B@vAt}Vq_
dim_m = 10 (n = 11, DDI = 0): J?B@v?|kve_
dim_m = 10 (n = 11, DDI = 0): J?B@v?|kvf_
dim_m = 10 (n = 11, DDI = 0): J?B@vIw|Bz_
dim_m = 10 (n = 11, DDI = 0): J?B@vIw^Vh_
dim_m = 10 (n = 11, DDI = 0): J?B@vJSzCv?
dim_m = 10 (n = 11, DDI = 0): J?B@vJSnBV_
dim_m = 10 (n = 11, DDI = 0): J?B@vJSjvU_
dim_m = 10 (n = 11, DDI = 0): J?B@vJSi~w?
dim_m = 10 (n = 11, DDI = 0): J?B@vJSizx_
dim_m = 10 (n = 11, DDI = 0): J?B@vIstVY_
dim_m = 10 (n = 11, DDI = 0): J?B@vIstVy_
dim_m = 10 (n = 11, DDI = 0): J?B@vIs|Vy_
dim_m = 10 (n = 11, DDI = 0): J?B@vIsvVi_
dim_m = 10 (n = 11, DDI = 0): J?B@vI[tmt_
dim_m = 10 (n = 11, DDI = 0): J?B@vI[\j|_
dim_m = 10 (n = 11, DDI = 0): J?B@vJs}Dz?
dim_m = 10 (n = 11, DDI = 0): J?B@vJsnAV_
dim_m = 10 (n = 11, DDI = 0): J?B@vJsnBz?
dim_m = 10 (n = 11, DDI = 0): J?B@vIx|By_
dim_m = 10 (n = 11, DDI = 0): J?B@vIx^Fi_
dim_m = 8 (n = 11, DDI = 1): J?BEHqtxn|?
dim_m = 10 (n = 11, DDI = 0): J?B@lRWjRN_
dim_m = 10 (n = 11, DDI = 0): J?B@lRSvFL_
dim_m = 10 (n = 11, DDI = 0): J?B@lRS^FL_
dim_m = 10 (n = 11, DDI = 0): J?B@lRSxnw_
dim_m = 10 (n = 11, DDI = 0): J?B@lRKlfq?
dim_m = 10 (n = 11, DDI = 0): J?B@lRKlby?
dim_m = 10 (n = 11, DDI = 0): J?B@lRK]Tk?
dim_m = 10 (n = 11, DDI = 0): J?B@lQht]n_
dim_m = 10 (n = 11, DDI = 0): J?B@lQh\Zn_
dim_m = 10 (n = 11, DDI = 0): J?B@lRwjRN_
dim_m = 10 (n = 11, DDI = 0): J?B@lRUvFL_
dim_m = 10 (n = 11, DDI = 0): J?B@lRL}DN?
dim_m = 10 (n = 11, DDI = 0): J?`DE`gjfl?
dim_m = 10 (n = 11, DDI = 0): J?`DE`gkh~?
dim_m = 10 (n = 11, DDI = 0): J?`DE`gzL{?
dim_m = 10 (n = 11, DDI = 0): J?`DE_sZH~?
dim_m = 10 (n = 11, DDI = 0): J?`DE`wLdN_
dim_m = 10 (n = 11, DDI = 0): J?`DE`wdpm_
dim_m = 10 (n = 11, DDI = 0): J?`DEbczb{?
dim_m = 10 (n = 11, DDI = 0): J?`DEbczf{?
dim_m = 10 (n = 11, DDI = 0): J?`DE_{zEM_
dim_m = 10 (n = 11, DDI = 0): J?`DEbaep~?
dim_m = 10 (n = 11, DDI = 0): J?`DEbQNet?
dim_m = 10 (n = 11, DDI = 0): J?`DE`qip~?
dim_m = 10 (n = 11, DDI = 0): J?`DE`qep~?
dim_m = 10 (n = 11, DDI = 0): J?`DE`qix}?
dim_m = 10 (n = 11, DDI = 0): J?`DE`qex}?
dim_m = 10 (n = 11, DDI = 0): J?`DEaYlbR_
dim_m = 10 (n = 11, DDI = 0): J?`DE`{req_
dim_m = 10 (n = 11, DDI = 0): J?`DEbXpvw?
dim_m = 10 (n = 11, DDI = 0): J?`DEbXRvw?
dim_m = 10 (n = 11, DDI = 0): J?`DEbXy^x?
dim_m = 10 (n = 11, DDI = 0): J?`DEbTrfw_
dim_m = 10 (n = 11, DDI = 0): J?`DEbTRvw?
dim_m = 10 (n = 11, DDI = 0): J?`DEbTRvw_
dim_m = 10 (n = 11, DDI = 0): J?`DEbT^Mv?
dim_m = 10 (n = 11, DDI = 0): J?`DEbT^M^?
dim_m = 10 (n = 11, DDI = 0): J?`DEate|{_
dim_m = 10 (n = 11, DDI = 0): J?`DEatex}_
dim_m = 10 (n = 11, DDI = 0): J?`DEH[srx?
dim_m = 10 (n = 11, DDI = 0): J?`DEH[svx?
dim_m = 10 (n = 11, DDI = 0): J?`DEIqyj{?
dim_m = 10 (n = 11, DDI = 0): J?`DEIqyn{?
dim_m = 10 (n = 11, DDI = 0): J?`DEJqNfl?
dim_m = 10 (n = 11, DDI = 0): J?`DEJqnNl?
dim_m = 10 (n = 11, DDI = 0): J?`DEHr}bu?
dim_m = 10 (n = 11, DDI = 0): J?`DEpwfs|_
dim_m = 10 (n = 11, DDI = 0): J?`DEpwfk~_
dim_m = 10 (n = 11, DDI = 0): J?`DErcMaz_
dim_m = 10 (n = 11, DDI = 0): J?`DErcMiz_
dim_m = 10 (n = 11, DDI = 0): J?`DEpsVfF?
dim_m = 10 (n = 11, DDI = 0): J?`DEp[Nbr?
dim_m = 10 (n = 11, DDI = 0): J?`DEp[Nbr_
dim_m = 10 (n = 11, DDI = 0): J?`DEp[]X}_
dim_m = 10 (n = 11, DDI = 0): J?`DEou|C^?
dim_m = 10 (n = 11, DDI = 0): J?`DEoumRZ?
dim_m = 10 (n = 11, DDI = 0): J?`DErwfs|_
dim_m = 10 (n = 11, DDI = 0): J?`DEri~EN_
dim_m = 10 (n = 11, DDI = 0): J?`DEpuVeR_
dim_m = 10 (n = 11, DDI = 0): J?`DEo}VeR_
dim_m = 10 (n = 11, DDI = 0): J?`DFD[ep}_
dim_m = 10 (n = 11, DDI = 0): J?`DFD[bp}_
dim_m = 10 (n = 11, DDI = 0): J?`DFD[bv{_
dim_m = 10 (n = 11, DDI = 0): J?`DFD[rp}_
dim_m = 10 (n = 11, DDI = 0): J?`DFDtVcf_
dim_m = 10 (n = 11, DDI = 0): J?`DFDtNcf_
dim_m = 10 (n = 11, DDI = 0): J?`@f@Wkp~?
dim_m = 10 (n = 11, DDI = 0): J?`@f@WftV?
dim_m = 10 (n = 11, DDI = 0): J?`@fBWkp~?
dim_m = 10 (n = 11, DDI = 0): J?`@fBWTr]?
dim_m = 10 (n = 11, DDI = 0): J?`@f@wis}?
dim_m = 10 (n = 11, DDI = 0): J?`@fAYjar_
dim_m = 10 (n = 11, DDI = 0): J?`@fAYVP^_
dim_m = 10 (n = 11, DDI = 0): J?`@fAYjIu_
dim_m = 10 (n = 11, DDI = 0): J?`@fBPip|?
dim_m = 10 (n = 11, DDI = 0): J?`@fBPep|?
dim_m = 10 (n = 11, DDI = 0): J?`@fBPep~?
dim_m = 10 (n = 11, DDI = 0): J?`@fBHjer?
dim_m = 8 (n = 11, DDI = 1): J?`@fBHh~x_
dim_m = 9 (n = 11, DDI = 1): J?`@fAhJ~y_
dim_m = 10 (n = 11, DDI = 0): J?`@fBwkp}?
dim_m = 10 (n = 11, DDI = 0): J?`@fBwkp~?
dim_m = 10 (n = 11, DDI = 0): J?`@fB[}e|_
dim_m = 10 (n = 11, DDI = 0): J?`@fA{[p}?
dim_m = 10 (n = 11, DDI = 0): J?`@fA{[p~?
dim_m = 10 (n = 11, DDI = 0): J?`@fA{qte_
dim_m = 10 (n = 11, DDI = 0): J?`@fA{euU_
dim_m = 10 (n = 11, DDI = 0): J?`@fA{euV_
dim_m = 10 (n = 11, DDI = 0): J?`@fBhlby?
dim_m = 10 (n = 11, DDI = 0): J?`@fAl]fi?
dim_m = 10 (n = 11, DDI = 0): J?`@fAl]dy?
dim_m = 10 (n = 11, DDI = 0): J?`@fAl]fi_
dim_m = 10 (n = 11, DDI = 0): J?`@fAl]dy_
dim_m = 10 (n = 11, DDI = 0): J?`@f@jNx~_
dim_m = 10 (n = 11, DDI = 0): J?`@fAZ|D]?
dim_m = 10 (n = 11, DDI = 0): J?`@fAZtT]?
dim_m = 10 (n = 11, DDI = 0): J?`@fAZ\T]?
dim_m = 10 (n = 11, DDI = 0): J?`@f@ZjVi?
dim_m = 10 (n = 11, DDI = 0): J?`@f@ZjTy?
dim_m = 10 (n = 11, DDI = 0): J?`@f?z|D]?
dim_m = 10 (n = 11, DDI = 0): J?`@fANxRy?
dim_m = 10 (n = 11, DDI = 0): J?`@fbgNdZ?
dim_m = 10 (n = 11, DDI = 0): J?`CUPd{r{?
dim_m = 10 (n = 11, DDI = 0): J?`CUPd{r{_
dim_m = 10 (n = 11, DDI = 0): J?`FE_wJx~_
dim_m = 10 (n = 11, DDI = 0): J?`FE_{mfF_
dim_m = 10 (n = 11, DDI = 0): J?`FEa{ZeN_
dim_m = 10 (n = 11, DDI = 0): J?`DbRWd{~_
dim_m = 10 (n = 11, DDI = 0): J?`DbPwhtn_
dim_m = 10 (n = 11, DDI = 0): J?`DbP[kl\_
dim_m = 10 (n = 11, DDI = 0): J?`DbQqb}^_
dim_m = 10 (n = 11, DDI = 0): J?`DbQUUTN_
dim_m = 10 (n = 11, DDI = 0): J?`DbQUUS^_
dim_m = 10 (n = 11, DDI = 0): J?`DbQU|C^_
dim_m = 10 (n = 11, DDI = 0): J?`DbPTxAv_
dim_m = 10 (n = 11, DDI = 0): J?`DbPT|Av?
dim_m = 10 (n = 11, DDI = 0): J?`DbPT|Av_
dim_m = 10 (n = 11, DDI = 0): J?`DbPTxQv?
dim_m = 10 (n = 11, DDI = 0): J?`DbPTxQv_
dim_m = 10 (n = 11, DDI = 0): J?`DbPTxR^_
dim_m = 10 (n = 11, DDI = 0): J?`DbOtu@^_
dim_m = 10 (n = 11, DDI = 0): J?`DbOtnBf_
dim_m = 10 (n = 11, DDI = 0): J?`DbOtfRf_
dim_m = 10 (n = 11, DDI = 0): J?`DbP{jdd_
dim_m = 10 (n = 11, DDI = 0): J?`DbQlvVX_
dim_m = 10 (n = 11, DDI = 0): J?`DbQf\St_
dim_m = 10 (n = 11, DDI = 0): J?`DbQN^@t_
dim_m = 10 (n = 11, DDI = 0): J?`DeTl|AV_
dim_m = 10 (n = 11, DDI = 0): J?`DU_svf{_
dim_m = 10 (n = 11, DDI = 0): J?`DU`wfs|_
dim_m = 10 (n = 11, DDI = 0): J?`DU`wf[~_
dim_m = 10 (n = 11, DDI = 0): J?`DU`slf{_
dim_m = 10 (n = 11, DDI = 0): J?`DU`sfe}_
dim_m = 10 (n = 11, DDI = 0): J?`DU`spv\_
dim_m = 10 (n = 11, DDI = 0): J?`DU`sdu}_
dim_m = 10 (n = 11, DDI = 0): J?`DU_{xeU_
dim_m = 10 (n = 11, DDI = 0): J?`DU_{xeV_
dim_m = 10 (n = 11, DDI = 0): J?`DU_uuns_
dim_m = 10 (n = 11, DDI = 0): J?`DU`dVBf_
dim_m = 10 (n = 11, DDI = 0): J?`DU`dVRf_
dim_m = 10 (n = 11, DDI = 0): J?`DUa{xeU_
dim_m = 10 (n = 11, DDI = 0): J?`DUa{xeV_
dim_m = 10 (n = 11, DDI = 0): J?`DUbi~EN_
dim_m = 10 (n = 11, DDI = 0): J?`DUbi~C^_
dim_m = 8 (n = 11, DDI = 1): J?`DUay~D|_
dim_m = 8 (n = 11, DDI = 1): J?`DUay~C~_
dim_m = 10 (n = 11, DDI = 0): J?`DUbe^EV?
dim_m = 10 (n = 11, DDI = 0): J?`DUbe^EV_
dim_m = 10 (n = 11, DDI = 0): J?`DUbeq~w_
dim_m = 10 (n = 11, DDI = 0): J?`DUa]}C~?
dim_m = 10 (n = 11, DDI = 0): J?`DUa]}C~_
dim_m = 10 (n = 11, DDI = 0): J?`DUa]}K~?
dim_m = 10 (n = 11, DDI = 0): J?`DUbX~EN_
dim_m = 10 (n = 11, DDI = 0): J?`DULspv}?
dim_m = 10 (n = 11, DDI = 0): J?bBDHWjr}_
dim_m = 10 (n = 11, DDI = 0): J?bBDHWNv]_
dim_m = 10 (n = 11, DDI = 0): J?bBDHITt}?
dim_m = 10 (n = 11, DDI = 0): J?bBDGmLrt?
dim_m = 10 (n = 11, DDI = 0): J?bBDGmLr|?
dim_m = 10 (n = 11, DDI = 0): J?bBEU[lr]_
dim_m = 10 (n = 11, DDI = 0): J?b@dbgUdN?
dim_m = 10 (n = 11, DDI = 0): J?b@dbgUdN_
dim_m = 10 (n = 11, DDI = 0): J?b@dbg]dN?
dim_m = 10 (n = 11, DDI = 0): J?b@dbg]dN_
dim_m = 10 (n = 11, DDI = 0): J?b@dbgffF?
dim_m = 10 (n = 11, DDI = 0): J?b@d`wj\^_
dim_m = 10 (n = 11, DDI = 0): J?b@d`wi|^_
dim_m = 10 (n = 11, DDI = 0): J?b@dbc]S^_
dim_m = 10 (n = 11, DDI = 0): J?b@dakUfL?
dim_m = 10 (n = 11, DDI = 0): J?b@dakUfL_
dim_m = 10 (n = 11, DDI = 0): J?b@dak]fL?
dim_m = 10 (n = 11, DDI = 0): J?b@d`k[j|_
dim_m = 10 (n = 11, DDI = 0): J?b@d`q^J|_
dim_m = 10 (n = 11, DDI = 0): J?b@d`itLw_
dim_m = 10 (n = 11, DDI = 0): J?b@d`ifNI_
dim_m = 10 (n = 11, DDI = 0): J?b@d`ifNJ_
dim_m = 10 (n = 11, DDI = 0): J?b@d`Mx^j_
dim_m = 10 (n = 11, DDI = 0): J?b@d_m{Up_
dim_m = 10 (n = 11, DDI = 0): J?b@d_m{Vr_
dim_m = 10 (n = 11, DDI = 0): J?b@db`Rvq_
dim_m = 10 (n = 11, DDI = 0): J?b@db`Rnq?
dim_m = 10 (n = 11, DDI = 0): J?b@db`Rnq_
dim_m = 10 (n = 11, DDI = 0): J?b@dbDZdy?
dim_m = 10 (n = 11, DDI = 0): J?b@dbDZdy_
dim_m = 10 (n = 11, DDI = 0): J?b@dbDZ`z_
dim_m = 10 (n = 11, DDI = 0): J?b@dbDnR]_
dim_m = 10 (n = 11, DDI = 0): J?b@d`LZuj_
dim_m = 10 (n = 11, DDI = 0): J?b@dbwJpN_
dim_m = 10 (n = 11, DDI = 0): J?b@dbk]b\_
dim_m = 10 (n = 11, DDI = 0): J?b@dbpJup_
dim_m = 10 (n = 11, DDI = 0): J?b@d`jxSx_
dim_m = 10 (n = 11, DDI = 0): J?b@d`Nx^j_
dim_m = 10 (n = 11, DDI = 0): J?`aeIoDx|_
dim_m = 10 (n = 11, DDI = 0): J?`aeIkMdj?
dim_m = 10 (n = 11, DDI = 0): J?`aeIkMdj_
dim_m = 10 (n = 11, DDI = 0): J?`aeIk]fh?
dim_m = 10 (n = 11, DDI = 0): J?`aeIkMtj?
dim_m = 10 (n = 11, DDI = 0): J?`aeIkMtj_
dim_m = 10 (n = 11, DDI = 0): J?`aeIklX}_
dim_m = 10 (n = 11, DDI = 0): J?`aeJsnFN_
dim_m = 10 (n = 11, DDI = 0): J?`aeJsJ~j_
dim_m = 10 (n = 11, DDI = 0): J?`aeJpJvj_
dim_m = 10 (n = 11, DDI = 0): J?`abjw}En_
dim_m = 10 (n = 11, DDI = 0): J?`abjw}Mn_
dim_m = 10 (n = 11, DDI = 0): J?`abi]ffj_
dim_m = 10 (n = 11, DDI = 0): J?`abi]fnj_
dim_m = 10 (n = 11, DDI = 0): J?`ed`sXy~_
dim_m = 10 (n = 11, DDI = 0): J?`ed`sTx~_
dim_m = 10 (n = 11, DDI = 0): J?`ed`iJ|v_
dim_m = 10 (n = 11, DDI = 0): J?`ed`MNRL_
dim_m = 10 (n = 11, DDI = 0): J?`ed`Mk|v_
dim_m = 10 (n = 11, DDI = 0): J?`e`xt}BJ_
dim_m = 10 (n = 11, DDI = 0): J?`e`xt}AN_
dim_m = 10 (n = 11, DDI = 0): J?`e`xt}?n_
dim_m = 10 (n = 11, DDI = 0): J?`ecuwFx~_
dim_m = 10 (n = 11, DDI = 0): J?`ecvKs~v?
dim_m = 10 (n = 11, DDI = 0): J?`ecuks~q_
dim_m = 10 (n = 11, DDI = 0): J?`ecuks~r_
dim_m = 10 (n = 11, DDI = 0): J?`ecvUq~q_
dim_m = 10 (n = 11, DDI = 0): J?`ectm{Ve_
dim_m = 10 (n = 11, DDI = 0): J?`ecuZtvt?
dim_m = 10 (n = 11, DDI = 0): J?`behf]fj?
dim_m = 10 (n = 11, DDI = 0): J?`behf]fj_
dim_m = 10 (n = 11, DDI = 0): J?`behf^`}_
dim_m = 10 (n = 11, DDI = 0): J?`behf]vj?
dim_m = 10 (n = 11, DDI = 0): J?`behf]vj_
dim_m = 10 (n = 11, DDI = 0): J?`eVAwmK~?
dim_m = 10 (n = 11, DDI = 0): J?`eVAwlLv_
dim_m = 10 (n = 11, DDI = 0): J?`eV?{uam_
dim_m = 10 (n = 11, DDI = 0): J?`eV@{{Su_
dim_m = 10 (n = 11, DDI = 0): J?`eV@]NUt?
dim_m = 10 (n = 11, DDI = 0): J?`amQojLz_
dim_m = 10 (n = 11, DDI = 0): J?`amQoj\z_
dim_m = 10 (n = 11, DDI = 0): J?`amQoL|z_
dim_m = 10 (n = 11, DDI = 0): J?`c^@ttVn?
dim_m = 10 (n = 11, DDI = 0): J?aJCZY|U|_
dim_m = 10 (n = 11, DDI = 0): J?aJCZ]}Ul_
dim_m = 10 (n = 11, DDI = 0): J?aJCZ]}Uj_
dim_m = 10 (n = 11, DDI = 0): J?aJErs|Af_
dim_m = 10 (n = 11, DDI = 0): J?aJEq{{ez_
dim_m = 10 (n = 11, DDI = 0): J?aJEq{ltn_
dim_m = 10 (n = 11, DDI = 0): J?aJEq{{mz_
dim_m = 10 (n = 11, DDI = 0): J?aJEr{~Ef_
dim_m = 10 (n = 11, DDI = 0): J?r@dVh|AZ_
dim_m = 10 (n = 11, DDI = 0): J?r@dVh|D^?
dim_m = 10 (n = 11, DDI = 0): J?r@dVL|FV?
dim_m = 10 (n = 11, DDI = 0): J?qa`jgR}^_
dim_m = 10 (n = 11, DDI = 0): J?qa`hsydj_
dim_m = 10 (n = 11, DDI = 0): J?qa`jK{c^_
dim_m = 10 (n = 11, DDI = 0): J?qa`iM}Cn?
dim_m = 10 (n = 11, DDI = 0): J?qa`iMVf\_
dim_m = 10 (n = 11, DDI = 0): J?qa`iLZdz_
dim_m = 10 (n = 11, DDI = 0): J?qa`g\{kv_
dim_m = 10 (n = 11, DDI = 0): J?qa`jwfcN_
dim_m = 10 (n = 11, DDI = 0): J?qa`jwN_n_
dim_m = 10 (n = 11, DDI = 0): J?qa`ji|@j_
dim_m = 10 (n = 11, DDI = 0): J?qa`ilsvJ_
dim_m = 10 (n = 11, DDI = 0): J?qa`j\vVJ_
dim_m = 10 (n = 11, DDI = 0): J?qafalNfB_
dim_m = 10 (n = 11, DDI = 0): J?qadZsRz]_
dim_m = 10 (n = 11, DDI = 0): J?qadZsJz]_
dim_m = 10 (n = 11, DDI = 0): J?qadX]|VJ_
dim_m = 10 (n = 11, DDI = 0): J?qadZXNeb_
dim_m = 10 (n = 11, DDI = 0): J?qadZXNdJ_
dim_m = 10 (n = 11, DDI = 0): J?qadZLyfj_
dim_m = 10 (n = 11, DDI = 0): J?qadZL|J^?
dim_m = 10 (n = 11, DDI = 0): J?qadZLynj?
dim_m = 10 (n = 11, DDI = 0): J?qadZJ|FV_
dim_m = 10 (n = 11, DDI = 0): J?qadZJNdJ_
dim_m = 10 (n = 11, DDI = 0): JCOcerkzNf_
dim_m = 10 (n = 11, DDI = 0): JCOedRI}E^_
dim_m = 10 (n = 11, DDI = 0): JCOedOxres_
dim_m = 10 (n = 11, DDI = 0): JCOedQtuel_
dim_m = 10 (n = 11, DDI = 0): JCQbThf}Cj_


==> anc/part1_order11/scan11_stats_0.txt <==
total 117940313, DDI 116392, some-(n-1)-subset-resolves 2123038
DDI dim_m distribution: 3:14663 4:79461 5:20852 6:1330 7:77 8:9


==> anc/part1_order11/scan11_stats_1.txt <==
total 126704482, DDI 216496, some-(n-1)-subset-resolves 2685878
DDI dim_m distribution: 3:44192 4:146856 5:24120 6:1243 7:77 8:6 9:1 11:1


==> anc/part1_order11/scan11_stats_2.txt <==
total 126652309, DDI 285291, some-(n-1)-subset-resolves 3100826
DDI dim_m distribution: 3:67777 4:188140 5:28041 6:1228 7:93 8:6 9:5 11:1


==> anc/part1_order11/scan11_stats_3.txt <==
total 120209801, DDI 194962, some-(n-1)-subset-resolves 2885846
DDI dim_m distribution: 3:33117 4:135191 5:25229 6:1296 7:109 8:19 9:1


==> anc/part1_order11/scan11_stats_4.txt <==
total 118214050, DDI 127922, some-(n-1)-subset-resolves 1894204
DDI dim_m distribution: 3:15507 4:93252 5:18143 6:953 7:51 8:9 9:6 11:1


==> anc/part1_order11/scan11_stats_5.txt <==
total 132683590, DDI 150044, some-(n-1)-subset-resolves 2228545
DDI dim_m distribution: 3:16704 4:109109 5:23022 6:1092 7:96 8:17 9:2 11:2


==> anc/part1_order11/scan11_stats_6.txt <==
total 141388129, DDI 191892, some-(n-1)-subset-resolves 2681727
DDI dim_m distribution: 3:27605 4:136117 5:26639 6:1420 7:83 8:14 9:11 10:1 11:2


==> anc/part1_order11/scan11_stats_7.txt <==
total 122907891, DDI 154135, some-(n-1)-subset-resolves 2181648
DDI dim_m distribution: 3:25056 4:108254 5:19812 6:952 7:44 8:13 9:3 11:1


==> anc/part1_order11/scan11_stats_combined.txt <==
total 117940313, DDI 116392, some-(n-1)-subset-resolves 2123038
DDI dim_m distribution: 3:14663 4:79461 5:20852 6:1330 7:77 8:9
total 126704482, DDI 216496, some-(n-1)-subset-resolves 2685878
DDI dim_m distribution: 3:44192 4:146856 5:24120 6:1243 7:77 8:6 9:1 11:1
total 126652309, DDI 285291, some-(n-1)-subset-resolves 3100826
DDI dim_m distribution: 3:67777 4:188140 5:28041 6:1228 7:93 8:6 9:5 11:1
total 120209801, DDI 194962, some-(n-1)-subset-resolves 2885846
DDI dim_m distribution: 3:33117 4:135191 5:25229 6:1296 7:109 8:19 9:1
total 118214050, DDI 127922, some-(n-1)-subset-resolves 1894204
DDI dim_m distribution: 3:15507 4:93252 5:18143 6:953 7:51 8:9 9:6 11:1
total 132683590, DDI 150044, some-(n-1)-subset-resolves 2228545
DDI dim_m distribution: 3:16704 4:109109 5:23022 6:1092 7:96 8:17 9:2 11:2
total 141388129, DDI 191892, some-(n-1)-subset-resolves 2681727
DDI dim_m distribution: 3:27605 4:136117 5:26639 6:1420 7:83 8:14 9:11 10:1 11:2
total 122907891, DDI 154135, some-(n-1)-subset-resolves 2181648
DDI dim_m distribution: 3:25056 4:108254 5:19812 6:952 7:44 8:13 9:3 11:1


==> anc/part1_order11/scan89_output.txt <==
graph8c.g6: 11117 graphs, 91 DDI
  CONJECTURE FAILURES (no removable vertex): 1
    G?`cmW
  H5 failures (no center vertex removable): 9 (center works in 81/90)
    G?BDbW
    G?BDdW
    G?`eTg
    G?`ebW
    G?`vEs
    G?bBbW
    G?bBdW
    G?bDvW
    G?bNDo
graph9c.g6: 261080 graphs, 1474 DDI
  CONJECTURE FAILURES (no removable vertex): 40
    H?B@fA\
    H?B@lYr
    H?BDBi^
    H?BDBin
    H?BDFbN
    H?BDdZr
    H?BDfG}
    H?BDfG~
    H?BFLjj
    H?`DUZr
    H?`DUrf
    H?`FEpn
    H?`FFan
    H?`adHY
    H?`an?z
    H?`an?|
    H?`an@y
    H?`an@{
    H?`bMa\
    H?`bmhz
  H5 failures (no center vertex removable): 204 (center works in 1230/1434)
    H?AAFbk
    H?ABCdL
    H?ABCfH
    H?ABCfL
    H?ABCfX
    H?ABE`k
    H?ABEbk
    H?ABEek
    H?ABEfK
    H?ABEfM
    H?ABEf[
    H?ABEqu
    H?ABErq
    H?ABErs
    H?ABFbK
    H?ABFb[
    H?ABeIi
    H?ABeQb
    H?ABeQl
    H?ABeRe


==> anc/part1_order11/scan_g6.py <==
"""Scan McKay graph6 databases (connected graphs, n = 8, 9) for
Conjecture 1 of Simanjuntak et al.:

  G is DDI (all distance-degree-sequences distinct)
    <=>  V(G) is a multiset resolving set.

For every DDI graph, check:
  (1) does some vertex v give a resolving (n-1)-subset V - v?   [conjecture]
  (2) does some minimum-eccentricity (center) vertex work?      [H5]
Report all failures, plus statistics of removable vertices
(eccentricity relative to radius/diameter).
"""
import sys
from collections import deque


def parse_g6(line):
    data = [c - 63 for c in line.strip()]
    n = data[0]
    bits = []
    for c in data[1:]:
        bits.extend((c >> s) & 1 for s in (5, 4, 3, 2, 1, 0))
    adj = [[] for _ in range(n)]
    k = 0
    for j in range(1, n):
        for i in range(j):
            if bits[k]:
                adj[i].append(j)
                adj[j].append(i)
            k += 1
    return n, adj


def all_dist(n, adj):
    D = []
    for s in range(n):
        dist = [-1] * n
        dist[s] = 0
        q = deque([s])
        while q:
            x = q.popleft()
            for y in adj[x]:
                if dist[y] < 0:
                    dist[y] = dist[x] + 1
                    q.append(y)
        D.append(dist)
    return D


def scan(path):
    n_graphs = ddi = 0
    conj_fail = []
    h5_fail = []
    ecc_stats = {"center_works": 0, "ddi_total": 0}
    with open(path, "rb") as f:
        for line in f:
            line = line.strip()
            if not line:
                continue
            n_graphs += 1
            n, adj = parse_g6(line)
            D = all_dist(n, adj)
            rows = [tuple(sorted(D[x])) for x in range(n)]
            if len(set(rows)) != n:
                continue
            ddi += 1
            # removability of v: delete column v, rows must stay distinct
            works = []
            for v in range(n):
                seen = set()
                ok = True
                for x in range(n):
                    r = list(D[x])
                    r.pop(v)
                    t = tuple(sorted(r))
                    if t in seen:
                        ok = False
                        break
                    seen.add(t)
                if ok:
                    works.append(v)
            if not works:
                conj_fail.append(line.decode())
                continue
            ecc = [max(D[x]) for x in range(n)]
            rad = min(ecc)
            ecc_stats["ddi_total"] += 1
            if any(ecc[v] == rad for v in works):
                ecc_stats["center_works"] += 1
            else:
                h5_fail.append(line.decode())
    return n_graphs, ddi, conj_fail, h5_fail, ecc_stats


for path in sys.argv[1:]:
    n_graphs, ddi, conj_fail, h5_fail, ecc_stats = scan(path)
    print(f"{path}: {n_graphs} graphs, {ddi} DDI")
    print(f"  CONJECTURE FAILURES (no removable vertex): {len(conj_fail)}")
    for g in conj_fail[:20]:
        print("   ", g)
    print(f"  H5 failures (no center vertex removable): {len(h5_fail)} "
          f"(center works in {ecc_stats['center_works']}"
          f"/{ecc_stats['ddi_total']})")
    for g in h5_fail[:20]:
        print("   ", g)
    sys.stdout.flush()


==> anc/part1_order11/verification_output.txt <==
J?BDf?[hvq_: n=11, V(G) resolves: True, smallest proper resolving subset: None, dim_m = n: True
   edges: [(0, 5), (0, 6), (0, 7), (0, 9), (0, 10), (1, 5), (1, 7), (1, 10), (2, 6), (2, 7), (2, 9), (2, 10), (3, 6), (3, 8), (3, 10), (4, 8), (4, 10), (5, 8), (5, 9), (6, 9), (7, 9), (7, 10), (9, 10)]
   degree sequence: [2, 3, 3, 3, 4, 4, 4, 5, 5, 6, 7]  diameter: 3
J?`CRJWzNl_: n=11, V(G) resolves: True, smallest proper resolving subset: None, dim_m = n: True
   edges: [(0, 4), (0, 6), (0, 8), (0, 9), (0, 10), (1, 5), (1, 7), (1, 8), (1, 9), (1, 10), (2, 7), (2, 9), (2, 10), (3, 8), (3, 10), (4, 6), (4, 8), (4, 9), (5, 7), (5, 9), (5, 10), (6, 10), (8, 9), (8, 10), (9, 10)]
   degree sequence: [2, 3, 3, 3, 4, 4, 5, 5, 6, 7, 8]  diameter: 3
J?AF?zUyfh_: n=11, V(G) resolves: True, smallest proper resolving subset: None, dim_m = n: True
   edges: [(0, 5), (0, 6), (0, 8), (0, 9), (0, 10), (1, 6), (1, 8), (1, 9), (1, 10), (2, 6), (2, 9), (2, 10), (3, 7), (3, 8), (3, 10), (4, 7), (4, 9), (5, 7), (5, 8), (5, 10), (6, 8), (6, 9), (8, 10), (9, 10)]
   degree sequence: [2, 3, 3, 3, 4, 4, 5, 5, 6, 6, 7]  diameter: 3
J?B@eRhuT\_: n=11, V(G) resolves: True, smallest proper resolving subset: None, dim_m = n: True
   edges: [(0, 5), (0, 7), (0, 8), (0, 9), (0, 10), (1, 5), (1, 7), (1, 8), (1, 9), (2, 6), (2, 8), (2, 10), (3, 6), (3, 9), (4, 7), (4, 8), (4, 9), (4, 10), (5, 10), (6, 10), (7, 8), (7, 9), (8, 10), (9, 10)]
   degree sequence: [2, 3, 3, 3, 4, 4, 5, 5, 6, 6, 7]  diameter: 3
J?bB`rcb^h_: n=11, V(G) resolves: True, smallest proper resolving subset: None, dim_m = n: True
   edges: [(0, 4), (0, 5), (0, 8), (0, 9), (0, 10), (1, 5), (1, 6), (1, 8), (1, 10), (2, 6), (2, 7), (2, 8), (2, 10), (3, 6), (3, 7), (3, 10), (4, 7), (4, 9), (5, 8), (5, 9), (5, 10), (7, 9), (8, 9), (8, 10), (9, 10)]
   degree sequence: [3, 3, 3, 4, 4, 4, 5, 5, 6, 6, 7]  diameter: 3
J?ABcZirTz?: n=11, V(G) resolves: True, smallest proper resolving subset: None, dim_m = n: True
   edges: [(0, 5), (0, 7), (0, 8), (0, 9), (0, 10), (1, 6), (1, 8), (1, 9), (2, 6), (2, 8), (2, 10), (3, 6), (3, 10), (4, 7), (4, 8), (4, 9), (4, 10), (5, 7), (5, 9), (5, 10), (6, 8), (7, 9), (7, 10), (8, 10)]
   degree sequence: [2, 3, 3, 4, 4, 4, 5, 5, 5, 6, 7]  diameter: 3
J?`e`rcJ^h_: n=11, V(G) resolves: True, smallest proper resolving subset: None, dim_m = n: True
   edges: [(0, 4), (0, 6), (0, 8), (0, 10), (1, 5), (1, 6), (1, 8), (1, 10), (2, 5), (2, 7), (2, 8), (2, 9), (2, 10), (3, 6), (3, 7), (3, 10), (4, 7), (4, 9), (5, 8), (5, 9), (5, 10), (7, 9), (8, 9), (8, 10), (9, 10)]
   degree sequence: [3, 3, 3, 4, 4, 4, 5, 5, 6, 6, 7]  diameter: 3
J?ABFDyvfm_: n=11, V(G) resolves: True, smallest proper resolving subset: None, dim_m = n: True
   edges: [(0, 5), (0, 7), (0, 9), (0, 10), (1, 6), (1, 7), (1, 8), (1, 9), (1, 10), (2, 6), (2, 7), (2, 8), (2, 10), (3, 8), (3, 9), (3, 10), (4, 8), (4, 9), (5, 9), (5, 10), (6, 7), (6, 8), (6, 9), (6, 10), (7, 10), (9, 10)]
   degree sequence: [2, 3, 3, 4, 4, 5, 5, 5, 6, 7, 8]  diameter: 3

CONFIRMED counterexamples to Conjecture 1: 8 of 8
isomorphic pairs: 0 of 28


==> anc/part1_order11/verify_counterexamples.py <==
"""Independent verification of the dim_m = n = 11 candidates.

Uses networkx (independent g6 parser and BFS) and brute force over ALL
2^11 - 2 proper nonempty subsets.  A confirmed counterexample to
Conjecture 1 of Simanjuntak et al. satisfies:
  (1) the full vertex set V(G) is a multiset resolving set, and
  (2) no proper nonempty subset is a multiset resolving set,
hence dim_m(G) = n(G) = 11 > n - 1.
"""
import itertools
import networkx as nx

def multisets_distinct(nodes, S, d):
    seen = set()
    for x in nodes:
        sig = tuple(sorted(d[x][s] for s in S))
        if sig in seen:
            return False
        seen.add(sig)
    return True

confirmed = 0
for line in open("candidates11.txt"):
    g6 = line.strip()
    if not g6:
        continue
    G = nx.from_graph6_bytes(g6.encode())
    n = G.number_of_nodes()
    assert nx.is_connected(G)
    nodes = list(G.nodes)
    d = dict(nx.all_pairs_shortest_path_length(G))
    full_ok = multisets_distinct(nodes, nodes, d)
    proper_resolving = None
    for k in range(1, n):
        for S in itertools.combinations(nodes, k):
            if multisets_distinct(nodes, S, d):
                proper_resolving = S
                break
        if proper_resolving:
            break
    ok = full_ok and proper_resolving is None
    confirmed += ok
    print(f"{g6}: n={n}, V(G) resolves: {full_ok}, "
          f"smallest proper resolving subset: {proper_resolving}, "
          f"dim_m = n: {ok}")
    if ok:
        print("   edges:", sorted(G.edges))
        print("   degree sequence:", sorted(dd for _, dd in G.degree),
              " diameter:", nx.diameter(G))

print(f"\nCONFIRMED counterexamples to Conjecture 1: {confirmed} of 8")


==> anc/part2_king_grid/exhaustive_small_grids.cpp <==
#include <algorithm>
#include <array>
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <unordered_set>
#include <vector>

struct Point { int x, y; };

static inline int cheb(const Point& a, const Point& b) {
    return std::max(std::abs(a.x - b.x), std::abs(a.y - b.y));
}

static inline std::uint32_t key3(int a, int b, int c) {
    if (a > b) std::swap(a, b);
    if (b > c) std::swap(b, c);
    if (a > b) std::swap(a, b);
    return static_cast<std::uint32_t>(a | (b << 10) | (c << 20));
}

int main(int argc, char** argv) {
    int max_n = argc > 1 ? std::atoi(argv[1]) : 12;
    for (int n = 5; n <= max_n; ++n) {
        std::vector<Point> v;
        for (int x = 0; x < n; ++x)
            for (int y = 0; y < n; ++y)
                v.push_back({x, y});

        const int N = static_cast<int>(v.size());
        std::uint64_t tested = 0;
        bool found = false;
        std::array<int, 3> witness{};
        std::unordered_set<std::uint32_t> seen;
        seen.reserve(static_cast<std::size_t>(N * 2));

        for (int i = 0; i < N && !found; ++i) {
            for (int j = i + 1; j < N && !found; ++j) {
                for (int k = j + 1; k < N; ++k) {
                    ++tested;
                    // Necessary condition for a three-landmark multiset resolving set:
                    // the three pairwise landmark distances are distinct.
                    const int dij = cheb(v[i], v[j]);
                    const int dik = cheb(v[i], v[k]);
                    const int djk = cheb(v[j], v[k]);
                    if (dij == dik || dij == djk || dik == djk) continue;

                    seen.clear();
                    bool collision = false;
                    for (int q = 0; q < N; ++q) {
                        const auto code = key3(cheb(v[q], v[i]), cheb(v[q], v[j]), cheb(v[q], v[k]));
                        if (!seen.insert(code).second) {
                            collision = true;
                            break;
                        }
                    }
                    if (!collision) {
                        found = true;
                        witness = {i, j, k};
                        break;
                    }
                }
            }
        }

        std::cout << "n=" << n << ": tested " << tested << " triples; ";
        if (found) {
            std::cout << "FOUND candidate at "
                      << "(" << v[witness[0]].x << "," << v[witness[0]].y << "), "
                      << "(" << v[witness[1]].x << "," << v[witness[1]].y << "), "
                      << "(" << v[witness[2]].x << "," << v[witness[2]].y << ")\n";
            return 1;
        }
        std::cout << "no three-landmark multiset resolving set.\n";
    }
    return 0;
}


==> anc/part2_king_grid/rect_scan.cpp <==
// Empirical landscape for rectangular king grids P_{n1} x P_{n2} (strong
// product): smallest multiset resolving set size among {3,4,5}, or ">5".
// Used to decide whether the square theorem extends to survey Problem 1.
#include <algorithm>
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <unordered_set>
#include <vector>

struct Point { int x, y; };

static inline int cheb(const Point& a, const Point& b) {
    return std::max(std::abs(a.x - b.x), std::abs(a.y - b.y));
}

static bool resolving(const std::vector<Point>& v, const std::vector<int>& idx) {
    static std::unordered_set<std::uint64_t> seen;
    seen.clear();
    for (const auto& q : v) {
        std::uint64_t d[5];
        const std::size_t k = idx.size();
        for (std::size_t t = 0; t < k; ++t) d[t] = cheb(q, v[idx[t]]);
        std::sort(d, d + k);
        std::uint64_t code = 0;
        for (std::size_t t = 0; t < k; ++t) code = code * 4096 + d[t];
        if (!seen.insert(code).second) return false;
    }
    return true;
}

// search for any resolving k-subset (early exit)
static bool exists_k(const std::vector<Point>& v, int k, std::vector<int>& out) {
    const int N = static_cast<int>(v.size());
    std::vector<int> idx(k);
    // iterative combination enumeration
    for (int i = 0; i < k; ++i) idx[i] = i;
    while (true) {
        if (resolving(v, idx)) { out = idx; return true; }
        int pos = k - 1;
        while (pos >= 0 && idx[pos] == N - k + pos) --pos;
        if (pos < 0) return false;
        ++idx[pos];
        for (int i = pos + 1; i < k; ++i) idx[i] = idx[i - 1] + 1;
    }
}

int main(int argc, char** argv) {
    int lo1 = argc > 1 ? std::atoi(argv[1]) : 3;
    int hi1 = argc > 2 ? std::atoi(argv[2]) : 7;
    int hi2 = argc > 3 ? std::atoi(argv[3]) : 12;
    for (int n1 = lo1; n1 <= hi1; ++n1) {
        for (int n2 = n1; n2 <= hi2; ++n2) {
            std::vector<Point> v;
            for (int x = 0; x < n2; ++x)
                for (int y = 0; y < n1; ++y)
                    v.push_back({x, y});
            std::vector<int> w;
            int val = -1;
            for (int k = 3; k <= 5; ++k)
                if (exists_k(v, k, w)) { val = k; break; }
            std::cout << "P_" << n1 << " x P_" << n2 << ": dim_m ";
            if (val < 0) std::cout << "> 5\n";
            else {
                std::cout << "= " << val << "  (witness:";
                for (int i : w) std::cout << " (" << v[i].x << "," << v[i].y << ")";
                std::cout << ")\n";
            }
        }
        std::cout.flush();
    }
    return 0;
}


==> anc/part2_king_grid/rect_scan_output.txt <==
P_3 x P_3: dim_m > 5
P_3 x P_4: dim_m = 5  (witness: (0,0) (0,1) (1,0) (1,2) (3,0))
P_3 x P_5: dim_m > 5
P_3 x P_6: dim_m > 5
P_3 x P_7: dim_m > 5
P_3 x P_8: dim_m > 5
P_3 x P_9: dim_m > 5
P_3 x P_10: dim_m > 5
P_3 x P_11: dim_m > 5
P_3 x P_12: dim_m > 5
P_4 x P_4: dim_m > 5
P_4 x P_5: dim_m = 5  (witness: (0,0) (0,1) (0,3) (1,3) (4,0))
P_4 x P_6: dim_m = 5  (witness: (0,0) (0,1) (1,3) (2,3) (5,0))
P_4 x P_7: dim_m = 5  (witness: (0,0) (0,1) (1,2) (3,3) (6,0))
P_4 x P_8: dim_m = 5  (witness: (0,0) (0,2) (1,0) (4,3) (7,0))
P_4 x P_9: dim_m = 5  (witness: (0,0) (1,0) (2,0) (5,3) (8,0))
P_4 x P_10: dim_m > 5
P_4 x P_11: dim_m = 5  (witness: (0,0) (1,0) (4,3) (7,0) (10,3))
P_4 x P_12: dim_m > 5
P_5 x P_5: dim_m = 4  (witness: (0,0) (0,1) (0,4) (4,0))
P_5 x P_6: dim_m = 4  (witness: (0,0) (3,0) (4,0) (4,4))
P_5 x P_7: dim_m = 5  (witness: (0,0) (0,1) (0,2) (3,4) (6,0))
P_5 x P_8: dim_m = 5  (witness: (0,0) (0,1) (1,4) (4,4) (7,0))
P_5 x P_9: dim_m = 5  (witness: (0,0) (0,1) (2,4) (5,0) (8,3))
P_5 x P_10: dim_m = 5  (witness: (0,0) (0,1) (3,4) (6,0) (9,3))
P_5 x P_11: dim_m = 5  (witness: (0,0) (1,0) (4,3) (7,0) (10,3))
P_5 x P_12: dim_m > 5
P_6 x P_6: dim_m = 4  (witness: (0,0) (0,4) (1,4) (5,5))
P_6 x P_7: dim_m = 4  (witness: (0,0) (1,0) (4,3) (6,5))
P_6 x P_8: dim_m = 4  (witness: (0,0) (5,5) (6,1) (6,2))
P_6 x P_9: dim_m = 5  (witness: (0,0) (0,1) (0,4) (5,5) (8,1))
P_6 x P_10: dim_m = 5  (witness: (0,0) (0,1) (1,4) (4,0) (9,5))
P_6 x P_11: dim_m = 5  (witness: (0,0) (0,1) (0,4) (5,5) (10,0))
P_6 x P_12: dim_m = 5  (witness: (0,0) (0,1) (3,4) (6,0) (11,5))
P_7 x P_7: dim_m = 4  (witness: (0,0) (0,1) (0,6) (6,0))
P_7 x P_8: dim_m = 4  (witness: (0,0) (1,0) (5,4) (7,6))
P_7 x P_9: dim_m = 4  (witness: (0,0) (5,0) (6,0) (6,6))
P_7 x P_10: dim_m = 5  (witness: (0,0) (0,1) (0,2) (4,6) (9,0))
P_7 x P_11: dim_m = 5  (witness: (0,0) (0,1) (0,2) (5,6) (10,0))
P_7 x P_12: dim_m = 5  (witness: (0,0) (0,1) (1,6) (6,6) (11,0))
P_5 x P_5: reported 4-set resolves  OK
P_4 x P_11: reported 5-set resolves  OK
P_4 x P_11: no resolving set of size 3 or 4  OK  (value is exactly 5)
P_4 x P_10: no resolving set of size <= 5  OK  (non-monotonicity confirmed)


==> anc/part2_king_grid/spotcheck_rect.py <==
#!/usr/bin/env python3
"""Independent spot-check of the rectangular scan (rect_scan.cpp).

Verifies with a from-scratch implementation:
  * the reported witnesses for P_5 x P_5 (k=4), P_4 x P_11 (k=5) resolve;
  * P_4 x P_10 has NO multiset resolving set of size <= 5 (full enumeration);
  * P_4 x P_11 has no resolving set of size <= 4 (so its value is exactly 5).
"""
from itertools import combinations


def dist(p, q):
    return max(abs(p[0] - q[0]), abs(p[1] - q[1]))


def resolving(vertices, S):
    seen = set()
    for v in vertices:
        sig = tuple(sorted(dist(v, s) for s in S))
        if sig in seen:
            return False
        seen.add(sig)
    return True


def grid(n1, n2):
    return [(x, y) for x in range(n2) for y in range(n1)]


def none_of_size(vertices, k):
    return not any(resolving(vertices, S) for S in combinations(vertices, k))


def main():
    g55 = grid(5, 5)
    assert resolving(g55, [(0, 0), (0, 1), (0, 4), (4, 0)]), "5x5 witness fails"
    print("P_5 x P_5: reported 4-set resolves  OK")

    g411 = grid(4, 11)
    assert resolving(g411, [(0, 0), (1, 0), (4, 3), (7, 0), (10, 3)]), "4x11 witness fails"
    print("P_4 x P_11: reported 5-set resolves  OK")
    for k in (3, 4):
        assert none_of_size(g411, k), f"4x11 has a resolving {k}-set?!"
    print("P_4 x P_11: no resolving set of size 3 or 4  OK  (value is exactly 5)")

    g410 = grid(4, 10)
    for k in (3, 4, 5):
        assert none_of_size(g410, k), f"4x10 has a resolving {k}-set?!"
    print("P_4 x P_10: no resolving set of size <= 5  OK  (non-monotonicity confirmed)")


if __name__ == "__main__":
    main()


==> anc/part2_king_grid/verification_output.txt <==
Verified 8,372,676 normal-form parameter instances for 4 <= m <= 120.
Case counts: row 0: 4,204,746, row 1: 1,487,789, row 2: 83,426, row 3: 1,900,206, row 4: 500,027, row 5: 196,482
n=5: tested 2300 triples; no three-landmark multiset resolving set.
n=6: tested 7140 triples; no three-landmark multiset resolving set.
n=7: tested 18424 triples; no three-landmark multiset resolving set.
n=8: tested 41664 triples; no three-landmark multiset resolving set.
n=9: tested 85320 triples; no three-landmark multiset resolving set.
n=10: tested 161700 triples; no three-landmark multiset resolving set.
n=11: tested 287980 triples; no three-landmark multiset resolving set.
n=12: tested 487344 triples; no three-landmark multiset resolving set.


==> anc/part2_king_grid/verify_collision_table.py <==
#!/usr/bin/env python3
"""Verify the explicit collision identities from Lemma 6.2.

This is a finite sanity check only; it is not used as the proof of the theorem.
"""
from __future__ import annotations

import argparse


def dist(p: tuple[int, int], q: tuple[int, int]) -> int:
    return max(abs(p[0] - q[0]), abs(p[1] - q[1]))


def signature(p: tuple[int, int], landmarks: list[tuple[int, int]]) -> tuple[int, ...]:
    return tuple(sorted(dist(p, q) for q in landmarks))


def rho(p: tuple[int, int], m: int) -> tuple[int, int]:
    return (m - p[1], m - p[0])


def check(max_m: int) -> tuple[int, list[int]]:
    total = 0
    row_counts = [0] * 6
    for m in range(4, max_m + 1):
        for a in range(m):
            L = m - a
            A = (0, a)
            C = (L, m)
            for b in range(m + 1):
                for c in range(m + 1):
                    B = (b, c)
                    if B in (A, C) or b - c < a:
                        continue

                    landmarks = [A, B, C]
                    if b <= L and c >= a:
                        U, V, row = (b, a), (0, c), 0
                    else:
                        if not (c < a and b + c <= m):
                            B = rho(B, m)
                            b, c = B
                            landmarks = [A, B, C]  # rho swaps A and C as an unordered pair
                        assert c < a and b + c <= m

                        delta = a - c
                        x = b - L
                        if delta <= L and b < L:
                            U, V, row = (b, m), (L, c), 1
                        elif delta <= L and b == L:
                            U, V, row = B, C, 2
                        elif delta <= L and b > L:
                            U, V, row = (L - delta, m), (x, c), 3
                        elif delta > L and x <= 2 * L:
                            U, V, row = (x, c + L), (x, a), 4
                        else:
                            assert delta > L and x > 2 * L
                            U, V, row = (2 * L + x - delta, c), (delta, m), 5

                    assert U != V
                    assert all(0 <= z <= m for z in (*U, *V))
                    assert signature(U, landmarks) == signature(V, landmarks), (
                        m, a, A, B, C, U, V,
                        signature(U, landmarks), signature(V, landmarks)
                    )
                    total += 1
                    row_counts[row] += 1
    return total, row_counts


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--max-m", type=int, default=120)
    args = parser.parse_args()
    total, rows = check(args.max_m)
    print(f"Verified {total:,} normal-form parameter instances for 4 <= m <= {args.max_m}.")
    print("Case counts:", ", ".join(f"row {i}: {c:,}" for i, c in enumerate(rows)))


if __name__ == "__main__":
    main()


==> anc/part3_king_strips/analyze_potential.py <==
"""Corrected analysis for Remark 3.2.

(1) Compute V_4, V_5 exactly (min-plus over Z u {inf}); check V_5 = V_4 + 1.
(2) Check that V_4 is a per-transition rate-1 potential on finite states:
        |w| + V_4(v,w) - V_4(u,v) >= 1   for every admissible (u,v) -> (v,w)
    (trivially true when V_4(u,v) = inf).
(3) LP on the reachable-and-coreachable state set with the natural boundary
    conditions: expect feasibility at rate 1.
(4) One-column LP: expect optimal rate 1/2.
(5) Print the finite entries of V_4 (appendix table).
"""
import itertools
from scipy.optimize import linprog

BITS = list(itertools.product((0, 1), repeat=3))
INF = float("inf")


def cond(prev, cur, nxt):
    (p0, m0, q0), (p1, m1, q1), (p2, m2, q2) = prev, cur, nxt
    A = (p1, p0 + p2) != (q1, q0 + q2)
    B = (p1 != m1) or (q0 + q1 + q2 >= 1)
    C = (q1 != m1) or (p0 + p1 + p2 >= 1)
    return A and B and C


ZERO = (0, 0, 0)
states = [(u, v) for u in BITS for v in BITS]

# --- (1) V_L iteration -----------------------------------------------------
V = {s: INF for s in states}
for v in BITS:
    V[(ZERO, v)] = sum(v)          # V_1
VL = {1: dict(V)}
for L in range(2, 7):
    NV = {}
    for (v, w) in states:
        best = INF
        for u in BITS:
            if cond(u, v, w) and V[(u, v)] != INF:
                best = min(best, V[(u, v)] + sum(w))
        NV[(v, w)] = best
    V = NV
    VL[L] = dict(V)

ok45 = all((VL[5][s] == VL[4][s] + 1) if VL[4][s] != INF
           else VL[5][s] == INF for s in states)
print("V_5 == V_4 + 1 entrywise (inf+1=inf):", ok45)
fin4 = {s: v for s, v in VL[4].items() if v != INF}
print("finite entries of V_4:", len(fin4), "of", len(states))

# --- (2) V_4 as per-transition potential ------------------------------------
bad = 0
for (u, v) in states:
    if VL[4][(u, v)] == INF:
        continue
    for w in BITS:
        if cond(u, v, w):
            # correct orientation: |w| + V4(u,v) - V4(v,w) >= 1
            if not sum(w) + VL[4][(u, v)] - VL[4][(v, w)] >= 1:
                bad += 1
print("V_4 rate-1 potential violations on finite states:", bad)

# --- reachable / coreachable set --------------------------------------------
reach = set((ZERO, v) for v in BITS)
frontier = set(reach)
while frontier:
    new = set()
    for (u, v) in frontier:
        for w in BITS:
            if cond(u, v, w) and (v, w) not in reach:
                new.add((v, w))
    reach |= new
    frontier = new
coreach = set(s for s in states if cond(s[0], s[1], ZERO))
frontier = set(coreach)
while frontier:
    new = set()
    for (v, w) in frontier:
        for u in BITS:
            if cond(u, v, w) and (u, v) not in coreach:
                new.add((u, v))
    coreach |= new
    frontier = new
core = reach & coreach
print("reachable:", len(reach), "coreachable:", len(coreach),
      "core:", len(core))

# --- (3) LP on core states ---------------------------------------------------
core_list = sorted(core)
idx = {s: i for i, s in enumerate(core_list)}
nS = len(core_list)
A_ub, b_ub = [], []
for (u, v) in core_list:
    for w in BITS:
        if cond(u, v, w) and (v, w) in core:
            # |w| + Phi(u,v) - Phi(v,w) >= 1 + eps
            # <=> Phi(v,w) - Phi(u,v) + eps <= |w| - 1
            row = [0.0] * (nS + 1)
            row[idx[(v, w)]] = 1.0
            row[idx[(u, v)]] = -1.0
            row[nS] = 1.0
            A_ub.append(row)
            b_ub.append(sum(w) - 1.0)
for v in BITS:
    if (ZERO, v) in core:
        row = [0.0] * (nS + 1)
        row[idx[(ZERO, v)]] = 1.0
        A_ub.append(row)
        b_ub.append(sum(v) - 1.0)
for s in core_list:
    if cond(s[0], s[1], ZERO):
        row = [0.0] * (nS + 1)
        row[idx[s]] = -1.0
        A_ub.append(row)
        b_ub.append(0.0)
c = [0.0] * nS + [-1.0]
res = linprog(c, A_ub=A_ub, b_ub=b_ub,
              bounds=[(-20, 20)] * nS + [(-5, 5)], method="highs")
print("core LP status:", res.status, "max eps:", None if res.status else
      round(res.x[nS], 6))

# --- (4) one-column LP -------------------------------------------------------
idx1 = {v: i for i, v in enumerate(BITS)}
A_ub, b_ub = [], []
for v in BITS:
    for w in BITS:
        if any(cond(u, v, w) for u in BITS):
            row = [0.0] * 9
            row[idx1[w]] = 1.0
            row[idx1[v]] = -1.0
            row[8] = 1.0
            A_ub.append(row)
            b_ub.append(sum(w) - 1.0)
for v in BITS:
    if any(cond(ZERO, v, w) for w in BITS) or cond(ZERO, v, ZERO):
        row = [0.0] * 9
        row[idx1[v]] = 1.0
        A_ub.append(row)
        b_ub.append(sum(v) - 1.0)
for v in BITS:
    if any(cond(u, v, ZERO) for u in BITS):
        row = [0.0] * 9
        row[idx1[v]] = -1.0
        A_ub.append(row)
        b_ub.append(0.0)
c = [0.0] * 8 + [-1.0]
res1 = linprog(c, A_ub=A_ub, b_ub=b_ub,
               bounds=[(-20, 20)] * 8 + [(-5, 5)], method="highs")
print("one-column LP status:", res1.status, "max eps:",
      None if res1.status else round(res1.x[8], 6),
      "(rate =", None if res1.status else round(1 + res1.x[8], 6), ")")

# --- (5) V_4 finite table -----------------------------------------------------
print("\nV_4 finite entries (u; v; value):")
for (u, v), val in sorted(fin4.items(), key=lambda kv: (kv[1], kv[0])):
    print(f"  {''.join(map(str, u))} {''.join(map(str, v))} : {val}")


==> anc/part3_king_strips/check_abc_lemmas.py <==
"""Audit of Lemmas A, B, C: for random landmark sets on P3 x Pn, verify that
(1) violating A at column x implies m(x,0)=m(x,2),
(2) violating B implies m(x,0)=m(x,1),
(3) violating C implies m(x,1)=m(x,2),
i.e. the lemma implications, and also that the multiset computations agree
with the window formulas used in the proofs.
"""
import itertools
import random
from collections import Counter

random.seed(1)


def multiset(n, S, x, y):
    return tuple(sorted(max(abs(x - a), abs(y - b)) for a, b in S))


def indicators(n, S):
    p = [0] * (n + 2)
    m = [0] * (n + 2)
    q = [0] * (n + 2)
    for a, b in S:
        [p, m, q][b][a + 1] = 1   # shift by 1 for boundary zeros
    return p, m, q


bad = 0
trials = 0
for trial in range(20000):
    n = random.randint(3, 14)
    verts = [(x, y) for x in range(n) for y in range(3)]
    k = random.randint(1, 3 * n)
    S = random.sample(verts, k)
    p, m, q = indicators(n, S)
    for x in range(n):
        i = x + 1
        A = (p[i], p[i - 1] + p[i + 1]) != (q[i], q[i - 1] + q[i + 1])
        B = (p[i] != m[i]) or (q[i - 1] + q[i] + q[i + 1] >= 1)
        C = (q[i] != m[i]) or (p[i - 1] + p[i] + p[i + 1] >= 1)
        trials += 1
        if not A and multiset(n, S, x, 0) != multiset(n, S, x, 2):
            bad += 1
            print("A FAILS", n, sorted(S), x)
        if not B and multiset(n, S, x, 0) != multiset(n, S, x, 1):
            bad += 1
            print("B FAILS", n, sorted(S), x)
        if not C and multiset(n, S, x, 1) != multiset(n, S, x, 2):
            bad += 1
            print("C FAILS", n, sorted(S), x)
print(f"audited {trials} (set, column) pairs; counterexamples: {bad}")


==> anc/part3_king_strips/check_necessity_gap.py <==
"""How many weight-n admissible sequences are actual multiset resolving sets?

Verifies the necessity gap: (A),(B),(C) + weight n is necessary but not
sufficient for resolving.  Checks the specific counterexample for n=6 and
counts resolving sets among all weight-n admissible sequences for small n.
"""
import itertools
from collections import Counter

BITS = list(itertools.product((0, 1), repeat=3))
ZERO = (0, 0, 0)


def cond(prev, cur, nxt):
    (p0, m0, q0), (p1, m1, q1), (p2, m2, q2) = prev, cur, nxt
    A = (p1, p0 + p2) != (q1, q0 + q2)
    B = (p1 != m1) or (q0 + q1 + q2 >= 1)
    C = (q1 != m1) or (p0 + p1 + p2 >= 1)
    return A and B and C


def is_resolving(seq):
    n = len(seq)
    # t = (p,m,q) = rows (0,1,2)
    landmarks = [(x, y) for x, t in enumerate(seq) for y in range(3) if t[y]]
    reps = set()
    for x in range(n):
        for y in range(3):
            r = tuple(sorted(max(abs(x - a), abs(y - b))
                             for a, b in landmarks))
            if r in reps:
                return False
            reps.add(r)
    return True


def enumerate_weight_n(n):
    res = []

    def rec(seq, w):
        x = len(seq)
        if x == n:
            u = seq[-2] if n >= 2 else ZERO
            if w == n and cond(u, seq[-1], ZERO):
                res.append(tuple(seq))
            return
        prev = seq[-2] if x >= 2 else ZERO
        curc = seq[-1] if x >= 1 else ZERO
        for t in BITS:
            if x >= 1 and not cond(prev, curc, t):
                continue
            if w + sum(t) > n:
                continue
            seq.append(t)
            rec(seq, w + sum(t))
            seq.pop()
    rec([], 0)
    return res


# --- the specific counterexample ---------------------------------------------
seq = ((0, 0, 1), (0, 0, 0), (1, 0, 1), (0, 0, 1), (1, 0, 0), (0, 0, 1))
n = 6
adm = all(cond(seq[x - 1] if x >= 1 else ZERO,
               seq[x],
               seq[x + 1] if x + 1 < n else ZERO) for x in range(n))
print("counterexample admissible:", adm, " weight:", sum(map(sum, seq)))
landmarks = [(x, y) for x, t in enumerate(seq) for y in range(3) if t[y]]
print("landmarks:", landmarks)
for v in [(2, 2), (3, 2)]:
    r = sorted(max(abs(v[0] - a), abs(v[1] - b)) for a, b in landmarks)
    print("  m(%s) = %s" % (v, r))
print("counterexample resolving:", is_resolving(seq))

# --- counts -------------------------------------------------------------------
for n in range(5, 10):
    seqs = enumerate_weight_n(n)
    good = sum(1 for s in seqs if is_resolving(s))
    print(f"n={n}: weight-n admissible = {len(seqs)}, "
          f"actual resolving sets = {good}")


==> anc/part3_king_strips/check_row4_independent.py <==
"""Independent recheck of the h=4 row for n2 = 11..14 (paper Section 7).

Claimed values: 4x11 -> 5, 4x12 -> 6, 4x13 -> >6, 4x14 -> 6.
This script is written from the definitions only (no shared code with
rect_scan6.cpp):
  - exhaustive search over all landmark sets of size k (k <= 5) with
    early-exit collision detection;
  - randomized search for size-6 witnesses where the claimed value is 6.
The ">6" for 4x13 additionally needs size-6 exhaustion, which is done by a
fresh run of the independent C++ scanner (separate output file).
"""
import itertools
import random

H = 4


def build(n):
    verts = [(x, y) for x in range(n) for y in range(H)]
    return verts


def resolving(verts, S):
    seen = set()
    for (x, y) in verts:
        sig = tuple(sorted(max(abs(x - a), abs(y - b)) for (a, b) in S))
        if sig in seen:
            return False
        seen.add(sig)
    return True


def exhaustive(n, k):
    verts = build(n)
    cnt = 0
    for S in itertools.combinations(verts, k):
        cnt += 1
        if resolving(verts, S):
            return S, cnt
    return None, cnt


def random_witness(n, k, tries):
    verts = build(n)
    rng = random.Random(12345)
    for _ in range(tries):
        S = rng.sample(verts, k)
        if resolving(verts, S):
            return tuple(S)
    return None


# 4x11: no size-4 set; a size-5 set exists
w4, c4 = exhaustive(11, 4)
print("4x11 size 4: witness =", w4, f"({c4} sets tried)")
w5, c5 = exhaustive(11, 5)
print("4x11 size 5: first witness =", w5)
assert w4 is None and w5 is not None
print("=> dim(4x11) = 5 CONFIRMED")

# 4x12: no size-5 set; a size-6 set exists
w5, c5 = exhaustive(12, 5)
print("4x12 size 5: witness =", w5, f"({c5} sets tried)")
w6 = random_witness(12, 6, 2_000_000)
print("4x12 size 6: witness =", w6)
assert w5 is None and w6 is not None
print("=> dim(4x12) = 6 CONFIRMED")

# 4x13: no size-5 set (size-6 exhaustion: fresh C++ run, separate file)
w5, c5 = exhaustive(13, 5)
print("4x13 size 5: witness =", w5, f"({c5} sets tried)")
assert w5 is None
print("=> dim(4x13) > 5 CONFIRMED (>6 rests on the size-6 C++ exhaustion)")

# 4x14: no size-5 set; a size-6 set exists
w5, c5 = exhaustive(14, 5)
print("4x14 size 5: witness =", w5, f"({c5} sets tried)")
w6 = random_witness(14, 6, 2_000_000)
print("4x14 size 6: witness =", w6)
assert w5 is None and w6 is not None
print("=> dim(4x14) = 6 CONFIRMED")

print("ALL ROW-4 CHECKS PASSED")


==> anc/part3_king_strips/extremal_structure.py <==
"""Extremal structure of weight-n admissible sequences (equality case).

Characterization to verify.  An admissible sequence t_1..t_n (n >= 5) has
weight exactly n if and only if
  (P) its prefix t_1..t_4 is a minimum-weight admissible 4-prefix for the
      state (t_3,t_4), i.e. has weight V_4(t_3,t_4);
  (T) every transition (t_{x-1},t_x) -> (t_x,t_{x+1}), 4 <= x <= n-1, is
      tight: |t_{x+1}| + V_4(t_{x-1},t_x) - V_4(t_x,t_{x+1}) = 1;
  (E) V_4(t_{n-1},t_n) = 4 and the end condition (A,B,C at column n with
      t_{n+1}=0) holds.

Proof of "if" is the telescoping identity
  weight = n + sigma_0 + sum(s_x) + sigma_1        (all terms >= 0),
so this script verifies "only if" plus the identity itself:
 1. exact count DP: number of weight-n admissible sequences, per n;
 2. path count in the tight automaton (optimal prefixes -> tight edges ->
    accepting states), per n;  counts must agree (with accepted subset of
    weight-n, equality of counts proves set equality);
 3. explicit enumeration cross-check for small n (both sets materialized);
 4. structural corollaries: the set of column types occurring in weight-n
    sequences, per position class (prefix / interior / last two).
"""
import itertools
from fractions import Fraction

BITS = list(itertools.product((0, 1), repeat=3))
INF = float("inf")
ZERO = (0, 0, 0)


def cond(prev, cur, nxt):
    (p0, m0, q0), (p1, m1, q1), (p2, m2, q2) = prev, cur, nxt
    A = (p1, p0 + p2) != (q1, q0 + q2)
    B = (p1 != m1) or (q0 + q1 + q2 >= 1)
    C = (q1 != m1) or (p0 + p1 + p2 >= 1)
    return A and B and C


states = [(u, v) for u in BITS for v in BITS]

# ---- V_4 --------------------------------------------------------------------
V = {s: INF for s in states}
for v in BITS:
    V[(ZERO, v)] = sum(v)
for L in range(2, 5):
    NV = {}
    for (v, w) in states:
        best = INF
        for u in BITS:
            if cond(u, v, w) and V[(u, v)] != INF:
                best = min(best, V[(u, v)] + sum(w))
        NV[(v, w)] = best
    V = NV
V4 = V

# ---- tight edges, optimal prefixes, accepting states ------------------------
tight = {}
for (u, v) in states:
    if V4[(u, v)] == INF:
        continue
    for w in BITS:
        if cond(u, v, w) and V4[(v, w)] != INF:
            if sum(w) + V4[(u, v)] - V4[(v, w)] == 1:
                tight.setdefault((u, v), []).append((v, w))

opt_prefixes = {}          # state (t3,t4) -> list of optimal 4-prefixes
for t1 in BITS:
    for t2 in BITS:
        if not cond(ZERO, t1, t2):
            continue
        for t3 in BITS:
            if not cond(t1, t2, t3):
                continue
            for t4 in BITS:
                if not cond(t2, t3, t4):
                    continue
                w = sum(t1) + sum(t2) + sum(t3) + sum(t4)
                if w == V4[(t3, t4)]:
                    opt_prefixes.setdefault((t3, t4), []).append(
                        (t1, t2, t3, t4))

accept = [s for s in states
          if V4[s] == 4 and cond(s[0], s[1], ZERO)]
print("tight edges:", sum(len(v) for v in tight.values()))
print("states with optimal prefixes:", len(opt_prefixes),
      " total optimal 4-prefixes:", sum(len(v) for v in opt_prefixes.values()))
print("accepting states:", len(accept), ":",
      sorted("".join(map(str, u)) + "|" + "".join(map(str, v))
             for u, v in accept))

# ---- 1. exact count of weight-n admissible sequences, all n = 5..NMAX -------
# Single-pass DP over (state, d) with d = weight - position.  Along any
# prefix of a weight-n sequence, w_x >= V_x >= x - 1 (so d >= -1 for x >= 4)
# and w_x <= n - (min suffix weight) <= x + 5, so a generous band suffices;
# band safety is additionally cross-validated against an unbounded DP below.
NMAX = 200
DLO, DHI = -6, 12
from collections import defaultdict

counts = {}                     # n -> #weight-n admissible sequences
cur = defaultdict(int)          # (state, d) -> count, after column x
for t1 in BITS:
    d = sum(t1) - 1
    if DLO <= d <= DHI:
        cur[((ZERO, t1), d)] += 1
for x in range(1, NMAX):
    # record count for n = x (need weight == x, i.e. d == 0, legal end)
    counts[x] = sum(c for ((u, v), d), c in cur.items()
                    if d == 0 and cond(u, v, ZERO))
    nxt = defaultdict(int)
    for ((u, v), d), c in cur.items():
        for t in BITS:
            if cond(u, v, t):
                nd = d + sum(t) - 1
                if DLO <= nd <= DHI:
                    nxt[((v, t), nd)] += c
    cur = nxt
counts[NMAX] = sum(c for ((u, v), d), c in cur.items()
                   if d == 0 and cond(u, v, ZERO))


def count_weight_n_unbounded(n):
    # reference DP without the band, for cross-validation
    cur = defaultdict(int)
    for t1 in BITS:
        if sum(t1) <= n:
            cur[((ZERO, t1), sum(t1))] += 1
    for x in range(1, n):
        nxt = defaultdict(int)
        for ((u, v), w), c in cur.items():
            for t in BITS:
                if cond(u, v, t) and w + sum(t) <= n:
                    nxt[((v, t), w + sum(t))] += c
        cur = nxt
    return sum(c for ((u, v), w), c in cur.items()
               if w == n and cond(u, v, ZERO))


band_ok = all(counts[n] == count_weight_n_unbounded(n)
              for n in list(range(5, 21)) + [40, 60])
print("\nband DP cross-validated against unbounded DP (n=5..20,40,60):",
      "PASS" if band_ok else "FAIL")

# ---- 2. count of accepted automaton paths, all n = 5..NMAX -------------------
acc_counts = {}
curA = defaultdict(int)
for s, plist in opt_prefixes.items():
    curA[s] += len(plist)          # after column 4
for x in range(4, NMAX):
    acc_counts[x] = sum(c for s, c in curA.items() if s in accept)
    nxt = defaultdict(int)
    for s, c in curA.items():
        for s2 in tight.get(s, []):
            nxt[s2] += c
    curA = nxt
acc_counts[NMAX] = sum(c for s, c in curA.items() if s in accept)

ok_all = all(counts[n] == acc_counts[n] for n in range(5, NMAX + 1))
print("n : #weight-n admissible seqs = #accepted automaton paths ?")
for n in list(range(5, 17)) + [50, 100, 150, 200]:
    flag = "OK" if counts[n] == acc_counts[n] else "MISMATCH"
    print(f"  n={n}: {counts[n]} vs {acc_counts[n]}  {flag}")
print("count check for every n = 5..%d:" % NMAX,
      "PASS" if ok_all else "FAIL")

# growth rate of the number of extremal sequences
r1 = Fraction(counts[200], counts[150])
print("growth factor (n=150->200)^(1/50) ~ %.6f" %
      (float(r1) ** (1 / 50)))

# ---- 3. explicit enumeration for small n ------------------------------------
def enumerate_weight_n(n):
    res = []
    def rec(seq, w):
        x = len(seq)
        if x == n:
            u = seq[-2] if n >= 2 else ZERO
            if w == n and cond(u, seq[-1], ZERO):
                res.append(tuple(seq))
            return
        prev = seq[-2] if x >= 2 else ZERO
        curc = seq[-1] if x >= 1 else ZERO
        for t in BITS:
            if x >= 1 and not cond(prev, curc, t):
                if x >= 1:
                    continue
            if w + sum(t) > n:
                continue
            seq.append(t)
            rec(seq, w + sum(t))
            seq.pop()
    rec([], 0)
    return res


def satisfies_characterization(seq):
    n = len(seq)
    t = [ZERO] + list(seq)            # 1-indexed
    if V4[(t[3], t[4])] == INF:
        return False
    if sum(sum(t[i]) for i in (1, 2, 3, 4)) != V4[(t[3], t[4])]:
        return False                  # (P)
    for x in range(4, n):
        a, b, c = t[x - 1], t[x], t[x + 1]
        if V4[(b, c)] == INF or \
           sum(c) + V4[(a, b)] - V4[(b, c)] != 1:
            return False              # (T)
    s = (t[n - 1], t[n])
    return V4[s] == 4 and cond(t[n - 1], t[n], ZERO)   # (E)


enum_ok = True
for n in range(5, 13):
    seqs = enumerate_weight_n(n)
    good = [s for s in seqs if satisfies_characterization(s)]
    if len(good) != len(seqs) or len(seqs) != counts[n]:
        enum_ok = False
        print(f"  ENUM n={n}: {len(seqs)} sequences, "
              f"{len(good)} satisfy characterization  MISMATCH")
print("explicit enumeration 5..12 (every weight-n sequence satisfies P,T,E):",
      "PASS" if enum_ok else "FAIL")

# ---- 4. corollaries ----------------------------------------------------------
# live states: reachable from optimal-prefix states via tight edges AND
# co-reachable to an accepting state via tight edges
reach = set(opt_prefixes)
frontier = set(reach)
while frontier:
    new = set()
    for s in frontier:
        for s2 in tight.get(s, []):
            if s2 not in reach:
                new.add(s2)
    reach |= new
    frontier = new
radj = {}
for s, lst in tight.items():
    for s2 in lst:
        radj.setdefault(s2, []).append(s)
coreach = set(accept)
frontier = set(coreach)
while frontier:
    new = set()
    for s in frontier:
        for s2 in radj.get(s, []):
            if s2 not in coreach:
                new.add(s2)
    coreach |= new
    frontier = new
live = reach & coreach
cols_live = sorted(set("".join(map(str, s[1])) for s in live))
cols_prefix = sorted(set("".join(map(str, c))
                         for plist in opt_prefixes.values()
                         for p in plist if p[3:] or True
                         for c in p))
print("\nlive tight states:", len(live))
print("column types in live states (positions >= 4):", cols_live)
print("column types in optimal 4-prefixes (positions 1..4):", cols_prefix)

# empirical: column types by position over all weight-n sequences, small n
seen_types = {}
for n in range(5, 13):
    for seq in enumerate_weight_n(n):
        for i, t in enumerate(seq):
            pos = ("first3" if i < 3 else
                   ("last2" if i >= n - 2 else "interior"))
            seen_types.setdefault(pos, set()).add("".join(map(str, t)))
for pos in ("first3", "interior", "last2"):
    print(f"column types actually occurring ({pos}):",
          sorted(seen_types[pos]))

# ---- 5. the live automaton: SCC, prefix restriction, Perron root ------------
# (a) every live state lies on a cycle inside live (strong connectivity)
on_cycle = set()
for s in live:
    seen = set()
    stack = [x for x in tight.get(s, []) if x in live]
    while stack:
        x = stack.pop()
        if x in seen:
            continue
        seen.add(x)
        stack.extend(y for y in tight.get(x, []) if y in live)
    if s in seen:
        on_cycle.add(s)
print("\nlive == strongly connected (every live state on a cycle):",
      on_cycle == live)

# (b) prefix column types restricted to prefixes with live end state
types13 = set()
nopt_live = 0
for s, plist in opt_prefixes.items():
    if s not in live:
        continue
    nopt_live += len(plist)
    for p in plist:
        for c in p[:3]:
            types13.add("".join(map(str, c)))
print("optimal prefixes with live end state:", nopt_live,
      " column types at positions 1..3:", sorted(types13))

# (c) Perron root exactly 3: positive eigenvector A w = 3 w
nodes = sorted(live)
nidx = {s: i for i, s in enumerate(nodes)}
N = len(nodes)
Amat = [[0] * N for _ in range(N)]
for s in nodes:
    for s2 in tight.get(s, []):
        if s2 in nidx:
            Amat[nidx[s]][nidx[s2]] = 1
M = [[Fraction(Amat[i][j] - (3 if i == j else 0)) for j in range(N)]
     for i in range(N)]
piv_cols = []
r = 0
for c in range(N):
    piv = next((i for i in range(r, N) if M[i][c] != 0), None)
    if piv is None:
        continue
    M[r], M[piv] = M[piv], M[r]
    inv = 1 / M[r][c]
    M[r] = [x * inv for x in M[r]]
    for i in range(N):
        if i != r and M[i][c] != 0:
            f = M[i][c]
            M[i] = [M[i][j] - f * M[r][j] for j in range(N)]
    piv_cols.append(c)
    r += 1
free = [c for c in range(N) if c not in piv_cols]
assert len(free) == 1, "nullity of A-3I must be 1"
wvec = [Fraction(0)] * N
wvec[free[0]] = Fraction(1)
for i, c in enumerate(piv_cols):
    wvec[c] = -sum(M[i][j] * wvec[j] for j in free)
import math
Lden = 1
for x in wvec:
    Lden = math.lcm(Lden, x.denominator)
wi = [int(x * Lden) for x in wvec]
g = 0
for x in wi:
    g = math.gcd(g, x)
wi = [x // g for x in wi]
eig_ok = all(sum(Amat[i][j] * wi[j] for j in range(N)) == 3 * wi[i]
             for i in range(N))
print("positive integer eigenvector, A w = 3 w exactly:",
      all(x > 0 for x in wi) and eig_ok)
print("eigenvector (state : w):")
for s, val in zip(nodes, wi):
    print("  %s|%s : %d" % ("".join(map(str, s[0])),
                            "".join(map(str, s[1])), val))
self_loops = [s for s in nodes if s in tight.get(s, [])]
print("self-loops (aperiodicity):",
      ["".join(map(str, s[0])) + "|" + "".join(map(str, s[1]))
       for s in self_loops])


==> anc/part3_king_strips/extremal_structure_output.txt <==
tight edges: 184
states with optimal prefixes: 62  total optimal 4-prefixes: 320
accepting states: 12 : ['000|001', '000|100', '001|001', '001|010', '001|100', '010|001', '010|100', '100|001', '100|010', '100|100', '101|001', '101|100']

band DP cross-validated against unbounded DP (n=5..20,40,60): PASS
n : #weight-n admissible seqs = #accepted automaton paths ?
  n=5: 188 vs 188  OK
  n=6: 556 vs 556  OK
  n=7: 1660 vs 1660  OK
  n=8: 5004 vs 5004  OK
  n=9: 15004 vs 15004  OK
  n=10: 44972 vs 44972  OK
  n=11: 134972 vs 134972  OK
  n=12: 404940 vs 404940  OK
  n=13: 1214684 vs 1214684  OK
  n=14: 3644140 vs 3644140  OK
  n=15: 10932604 vs 10932604  OK
  n=16: 32797452 vs 32797452  OK
  n=50: 546969895384268640344108 vs 546969895384268640344108  OK
  n=100: 392668587224389585551589432202378534018418009420 vs 392668587224389585551589432202378534018418009420  OK
  n=150: 281895988598191979371200596153673633665884266963576929386804966050420076 vs 281895988598191979371200596153673633665884266963576929386804966050420076  OK
  n=200: 202372562953047443305738150122498763298463582974014854075866637516050288865140690671053711683724 vs 202372562953047443305738150122498763298463582974014854075866637516050288865140690671053711683724  OK
count check for every n = 5..200: PASS
growth factor (n=150->200)^(1/50) ~ 3.000000
explicit enumeration 5..12 (every weight-n sequence satisfies P,T,E): PASS

live tight states: 19
column types in live states (positions >= 4): ['000', '001', '010', '100', '101']
column types in optimal 4-prefixes (positions 1..4): ['000', '001', '010', '011', '100', '101', '110', '111']
column types actually occurring (first3): ['000', '001', '010', '100', '101']
column types actually occurring (interior): ['000', '001', '010', '100', '101']
column types actually occurring (last2): ['000', '001', '010', '100', '101']

live == strongly connected (every live state on a cycle): True
optimal prefixes with live end state: 106  column types at positions 1..3: ['000', '001', '010', '100', '101']
positive integer eigenvector, A w = 3 w exactly: True
eigenvector (state : w):
  000|001 : 9
  000|100 : 9
  000|101 : 6
  001|000 : 2
  001|001 : 9
  001|010 : 5
  001|100 : 9
  001|101 : 2
  010|001 : 9
  010|010 : 6
  010|100 : 9
  100|000 : 2
  100|001 : 9
  100|010 : 5
  100|100 : 9
  100|101 : 2
  101|000 : 6
  101|001 : 9
  101|100 : 9
self-loops (aperiodicity): ['001|001', '100|100']


==> anc/part3_king_strips/general_lemmas_check.py <==
"""Machine verification of every step of the general-height proof that
S^(h)_n resolves P_h x P_n for h >= 3, n >= 2h+1.

Checks, for h = 3..12 and 2h+1 <= n <= 80:
  (S)  far shells (values >= h) alone determine the column;
  (V)  near multisets (values <= h-1) are pairwise distinct within a column;
  (C)  the cumulative identity C_y(t) = A_{<=t}[t>=y] + B_{<=t}[t>=h-1-y];
  (P2) every row-(h-1) landmark column also has a row-0 landmark;
  (P3) A_{<=t} > B_{<=t} for every column x and every 1 <= t <= h-1;
  (P4) A_{<=1} >= 1; and if no row-0 landmark in column x then B_{<=1} >= 1;
  (R)  full resolving property (end-to-end).
"""
from collections import Counter


def pattern_h(h, n):
    S = []
    full = n // 3
    r = n % 3
    blocks = full - 1 if r == 0 else full
    for j in range(blocks):
        S += [(3 * j, 0), (3 * j + 1, 0), (3 * j + 1, h - 1)]
    for c in range(3 * blocks, n):
        S.append((c, 0))
    return S


def check(h, n):
    S = pattern_h(h, n)
    row0 = sorted(a for a, b in S if b == 0)
    rowt = sorted(a for a, b in S if b == h - 1)
    errs = []

    # (P2)
    if not set(rowt) <= set(row0):
        errs.append("P2")

    for x in range(n):
        A = sorted(abs(a - x) for a in row0)
        B = sorted(abs(a - x) for a in rowt)
        Ale = lambda t: sum(1 for a in A if a <= t)
        Ble = lambda t: sum(1 for b in B if b <= t)
        # (P3)
        for t in range(1, h):
            if not Ale(t) > Ble(t):
                errs.append(f"P3 x={x} t={t}")
        # (P4)
        if Ale(1) < 1:
            errs.append(f"P4a x={x}")
        if Ale(0) == 0 and Ble(1) < 1:
            errs.append(f"P4b x={x}")
        # (C) and (V): near multisets
        nears = []
        for y in range(h):
            near = Counter()
            for a, b in S:
                v = max(abs(a - x), abs(y - b))
                if v <= h - 1:
                    near[v] += 1
            # cumulative identity
            for t in range(h):
                lhs = sum(cnt for v, cnt in near.items() if v <= t)
                rhs = (Ale(t) * (1 if t >= y else 0)
                       + Ble(t) * (1 if t >= h - 1 - y else 0))
                if lhs != rhs:
                    errs.append(f"C x={x} y={y} t={t}")
            nears.append(tuple(sorted(near.items())))
        if len(set(nears)) != h:
            errs.append(f"V x={x}")

    # (S) far shells determine column
    fars = {}
    dmax = n
    for x in range(n):
        f = tuple(sum(1 for a, b in S if abs(a - x) == d)
                  for d in range(h, dmax))
        if f in fars:
            errs.append(f"S x={x} vs {fars[f]}")
        fars[f] = x

    # (R) full resolving
    seen = set()
    for x in range(n):
        for y in range(h):
            ms = tuple(sorted(max(abs(x - a), abs(y - b)) for a, b in S))
            if ms in seen:
                errs.append(f"R x={x} y={y}")
            seen.add(ms)
    return errs


allok = True
for h in range(3, 13):
    bad = []
    for n in range(2 * h + 1, 81):
        e = check(h, n)
        if e:
            bad.append((n, e[:3]))
            allok = False
    print(f"h={h}: {'OK (n=%d..80)' % (2 * h + 1) if not bad else bad[:4]}")
print("PASS" if allok else "FAIL")


==> anc/part3_king_strips/lemma_check.py <==
"""Machine verification of the two upper-bound lemmas for the pattern S_n.

Lemma SHELL: the shell function d -> c(x-d)+c(x+d), d >= 3, together with
the counts of values 0,1,2 restricted appropriately... here we verify the
exact statements used in the paper:

  (S) for all columns x != x': the shell sequences (c(x-d)+c(x+d))_{d>=3}
      differ (c = landmark column multiplicities of S_n, 0 outside).
  (V) for all columns x and y != y': the (value-0 count, value-1 count)
      pairs of (x,y) and (x,y') differ.

Together with the d>=3 shell identity these imply S_n is multiset resolving
(collision would force same column by (S), then same vertex by (V) --
note values 2 are not needed).

Wait: (S)+(V) alone suffice only if a collision implies equal shell
sequences AND equal (n0,n1) pairs; both hold since these are functions of
the multiset. Verify (S) and (V) for all n in range.
"""
import sys
from collections import Counter
from pattern_check import pattern


def col_mult(n, S):
    c = Counter()
    for a, b in S:
        c[a] += 1
    return c


def check(n):
    S = pattern(n)
    c = col_mult(n, S)
    # (S): shell sequences for d in 3..n+2 (beyond that all zero)
    shells = {}
    for x in range(n):
        seq = tuple(c.get(x - d, 0) + c.get(x + d, 0) for d in range(3, n + 3))
        if seq in shells:
            return f"n={n}: SHELL collision cols {shells[seq]} and {x}"
        shells[seq] = x
    # (V): (n0, n1) within each column
    for x in range(n):
        pairs = {}
        for y in range(3):
            n0 = sum(1 for a, b in S if a == x and b == y)
            n1 = sum(1 for a, b in S
                     if max(abs(x - a), abs(y - b)) == 1)
            key = (n0, n1)
            if key in pairs:
                return f"n={n}: V collision col {x} rows {pairs[key]},{y}"
            pairs[key] = y
    return None


hi = int(sys.argv[1]) if len(sys.argv) > 1 else 300
bad = [r for n in range(7, hi + 1) if (r := check(n))]
print(f"n = 7..{hi}: " + ("ALL OK" if not bad else "; ".join(bad[:10])))


==> anc/part3_king_strips/necessity_gap_output.txt <==
counterexample admissible: True  weight: 6
landmarks: [(0, 2), (2, 0), (2, 2), (3, 2), (4, 0), (5, 2)]
  m((2, 2)) = [0, 1, 2, 2, 2, 3]
  m((3, 2)) = [0, 1, 2, 2, 2, 3]
counterexample resolving: False
n=5: weight-n admissible = 188, actual resolving sets = 0
n=6: weight-n admissible = 556, actual resolving sets = 32
n=7: weight-n admissible = 1660, actual resolving sets = 320
n=8: weight-n admissible = 5004, actual resolving sets = 1328
n=9: weight-n admissible = 15004, actual resolving sets = 5664


==> anc/part3_king_strips/pattern_check.py <==
"""Verify the periodic landmark pattern on the height-3 king strip.

Pattern S_n (size n): triples (3j,0),(3j+1,0),(3j+1,2) for each full block of
three columns; remaining r = n mod 3 columns c get a single (c,0), except
n % 3 == 0 where the last block is replaced by three row-0 singles (as in the
optimal sets found by exhaustive search).
"""
import sys
from collections import Counter


def pattern(n):
    S = []
    full = n // 3
    r = n % 3
    if r == 0:
        blocks = full - 1
    else:
        blocks = full
    for j in range(blocks):
        S += [(3 * j, 0), (3 * j + 1, 0), (3 * j + 1, 2)]
    for c in range(3 * blocks, n):
        S.append((c, 0))
    assert len(S) == n, (n, len(S))
    return S


def resolving(n, S):
    seen = set()
    for x in range(n):
        for y in range(3):
            m = tuple(sorted(max(abs(x - a), abs(y - b)) for a, b in S))
            if m in seen:
                return False
            seen.add(m)
    return True


def main():
    # The periodic pattern S_n is claimed (and proved) only for n >= 7;
    # n = 6 uses the explicit exceptional set from the proof of the
    # height-three theorem, checked separately below.
    bad = []
    hi = int(sys.argv[1]) if len(sys.argv) > 1 else 100
    for n in range(7, hi + 1):
        if not resolving(n, pattern(n)):
            bad.append(n)
    print("pattern S_n, n = 7..%d, failures: %s" % (hi, bad if bad else "NONE"))

    s6 = [(0, 0), (1, 0), (2, 0), (3, 0), (3, 2), (5, 0)]
    print("exceptional n = 6 set %s: %s"
          % (s6, "RESOLVING" if resolving(6, s6) else "FAILURE"))


if __name__ == "__main__":
    main()


==> anc/part3_king_strips/rect_landscape.txt <==
3 x 3 : >6
3 x 4 : 5  landmarks: (0,0) (0,1) (1,0) (1,2) (3,0)
3 x 5 : 6  landmarks: (0,0) (0,1) (1,0) (1,2) (3,0) (4,0)
3 x 6 : 6  landmarks: (0,0) (1,0) (2,0) (3,0) (3,2) (5,0)
3 x 7 : >6
3 x 8 : >6
3 x 9 : >6
3 x 10 : >6
3 x 11 : >6
3 x 12 : >6
3 x 13 : >6
3 x 14 : >6
3 x 15 : >6
3 x 16 : >6
3 x 17 : >6
3 x 18 : >6
3 x 19 : >6
3 x 20 : >6
4 x 11 : 5  landmarks: (0,0) (1,0) (4,3) (7,0) (10,3)
4 x 12 : 6  landmarks: (0,0) (1,0) (2,0) (5,3) (8,0) (11,3)
4 x 13 : >6
4 x 14 : 6  landmarks: (0,0) (1,0) (4,3) (7,0) (10,3) (13,0)
4 x 15 : >6
4 x 16 : >6
4 x 17 : >6
4 x 18 : >6
4 x 19 : >6
4 x 20 : >6
5 x 5 : 4  landmarks: (0,0) (0,1) (0,4) (4,0)
5 x 6 : 4  landmarks: (0,0) (3,0) (4,0) (4,4)
5 x 7 : 5  landmarks: (0,0) (0,1) (0,2) (3,4) (6,0)
5 x 8 : 5  landmarks: (0,0) (0,1) (1,4) (4,4) (7,0)
5 x 9 : 5  landmarks: (0,0) (0,1) (2,4) (5,0) (8,3)
5 x 10 : 5  landmarks: (0,0) (0,1) (3,4) (6,0) (9,3)
5 x 11 : 5  landmarks: (0,0) (1,0) (4,3) (7,0) (10,3)
5 x 12 : 6  landmarks: (0,0) (0,1) (2,4) (5,0) (8,3) (11,0)
5 x 13 : 6  landmarks: (0,0) (0,1) (3,4) (6,0) (9,3) (12,0)
5 x 14 : 6  landmarks: (0,0) (1,0) (4,3) (7,0) (10,3) (13,0)
5 x 15 : >6
5 x 16 : >6
5 x 17 : >6
5 x 18 : >6
6 x 6 : 4  landmarks: (0,0) (0,4) (1,4) (5,5)
6 x 7 : 4  landmarks: (0,0) (1,0) (4,3) (6,5)
6 x 8 : 4  landmarks: (0,0) (5,5) (6,1) (6,2)
6 x 9 : 5  landmarks: (0,0) (0,1) (0,4) (5,5) (8,1)
6 x 10 : 5  landmarks: (0,0) (0,1) (1,4) (4,0) (9,5)
6 x 11 : 5  landmarks: (0,0) (0,1) (0,4) (5,5) (10,0)
6 x 12 : 5  landmarks: (0,0) (0,1) (3,4) (6,0) (11,5)
6 x 13 : 5  landmarks: (0,0) (0,4) (2,0) (7,5) (12,0)
6 x 14 : 5  landmarks: (0,0) (1,1) (3,5) (8,0) (13,5)
6 x 15 : 5  landmarks: (0,0) (1,0) (6,5) (11,0) (14,3)
6 x 16 : 5  landmarks: (0,0) (2,1) (5,5) (10,0) (15,5)
7 x 7 : 4  landmarks: (0,0) (0,1) (0,6) (6,0)
7 x 8 : 4  landmarks: (0,0) (1,0) (5,4) (7,6)
7 x 9 : 4  landmarks: (0,0) (5,0) (6,0) (6,6)
7 x 10 : 5  landmarks: (0,0) (0,1) (0,2) (4,6) (9,0)
7 x 11 : 5  landmarks: (0,0) (0,1) (0,2) (5,6) (10,0)
7 x 12 : 5  landmarks: (0,0) (0,1) (1,6) (6,6) (11,0)
7 x 13 : 5  landmarks: (0,0) (0,1) (2,6) (7,0) (12,5)
7 x 14 : 5  landmarks: (0,0) (0,1) (3,6) (8,0) (13,5)


==> anc/part3_king_strips/rect_scan6.cpp <==
// Extended landscape for rectangular king grids P_{n1} x P_{n2} (strong
// product): smallest multiset resolving set size among {3,...,6}, or ">6".
// Distances are < 32 in the scanned region, so 5-bit packing keeps the
// 6-landmark code inside 30 bits.
#include <algorithm>
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <unordered_set>
#include <vector>

struct Point { int x, y; };

static inline int cheb(const Point& a, const Point& b) {
    return std::max(std::abs(a.x - b.x), std::abs(a.y - b.y));
}

static bool resolving(const std::vector<Point>& v, const std::vector<int>& idx) {
    static std::unordered_set<std::uint64_t> seen;
    seen.clear();
    for (const auto& q : v) {
        std::uint64_t d[6];
        const std::size_t k = idx.size();
        for (std::size_t t = 0; t < k; ++t) d[t] = cheb(q, v[idx[t]]);
        std::sort(d, d + k);
        std::uint64_t code = 0;
        for (std::size_t t = 0; t < k; ++t) code = code * 32 + d[t];
        if (!seen.insert(code).second) return false;
    }
    return true;
}

static bool exists_k(const std::vector<Point>& v, int k, std::vector<int>& out) {
    const int N = static_cast<int>(v.size());
    std::vector<int> idx(k);
    for (int i = 0; i < k; ++i) idx[i] = i;
    while (true) {
        if (resolving(v, idx)) { out = idx; return true; }
        int pos = k - 1;
        while (pos >= 0 && idx[pos] == N - k + pos) --pos;
        if (pos < 0) return false;
        ++idx[pos];
        for (int i = pos + 1; i < k; ++i) idx[i] = idx[i - 1] + 1;
    }
}

int main(int argc, char** argv) {
    int n1 = argc > 1 ? std::atoi(argv[1]) : 4;
    int lo2 = argc > 2 ? std::atoi(argv[2]) : 4;
    int hi2 = argc > 3 ? std::atoi(argv[3]) : 18;
    int kmax = argc > 4 ? std::atoi(argv[4]) : 6;
    for (int n2 = lo2; n2 <= hi2; ++n2) {
        std::vector<Point> v;
        for (int x = 0; x < n2; ++x)
            for (int y = 0; y < n1; ++y)
                v.push_back({x, y});
        std::vector<int> w;
        int val = -1;
        for (int k = 3; k <= kmax; ++k) {
            if (exists_k(v, k, w)) { val = k; break; }
        }
        std::cout << n1 << " x " << n2 << " : ";
        if (val < 0) std::cout << ">" << kmax << "\n";
        else {
            std::cout << val << "  landmarks:";
            for (int i : w) std::cout << " (" << v[i].x << "," << v[i].y << ")";
            std::cout << "\n";
        }
        std::cout.flush();
    }
    return 0;
}


==> anc/part3_king_strips/row4_check.txt <==
4 x 4 : 6  landmarks: (0,0) (0,1) (0,2) (1,1) (2,3) (3,2)
4 x 5 : 5  landmarks: (0,0) (0,1) (0,3) (1,3) (4,0)
4 x 6 : 5  landmarks: (0,0) (0,1) (1,3) (2,3) (5,0)
4 x 7 : 5  landmarks: (0,0) (0,1) (1,2) (3,3) (6,0)
4 x 8 : 5  landmarks: (0,0) (0,2) (1,0) (4,3) (7,0)
4 x 9 : 5  landmarks: (0,0) (1,0) (2,0) (5,3) (8,0)
4 x 10 : 6  landmarks: (0,0) (0,1) (1,2) (3,3) (6,0) (9,3)


==> anc/part3_king_strips/row4_independent_output.txt <==
4x11 size 4: witness = None (135751 sets tried)
4x11 size 5: first witness = ((0, 0), (1, 0), (4, 3), (7, 0), (10, 3))
=> dim(4x11) = 5 CONFIRMED
4x12 size 5: witness = None (1712304 sets tried)
4x12 size 6: witness = ((2, 3), (8, 3), (5, 0), (11, 0), (0, 2), (1, 3))
=> dim(4x12) = 6 CONFIRMED
4x13 size 5: witness = None (2598960 sets tried)
=> dim(4x13) > 5 CONFIRMED (>6 rests on the size-6 C++ exhaustion)
4x14 size 5: witness = None (3819816 sets tried)
4x14 size 6: witness = ((7, 0), (1, 0), (0, 1), (10, 3), (4, 3), (13, 0))
=> dim(4x14) = 6 CONFIRMED
ALL ROW-4 CHECKS PASSED


==> anc/part3_king_strips/row4_rescan_output.txt <==
4 x 11 : 5  landmarks: (0,0) (1,0) (4,3) (7,0) (10,3)
4 x 12 : 6  landmarks: (0,0) (1,0) (2,0) (5,3) (8,0) (11,3)
4 x 13 : >6
4 x 14 : 6  landmarks: (0,0) (1,0) (4,3) (7,0) (10,3) (13,0)


==> anc/part3_king_strips/string_lb3.py <==
"""Sharper lower-bound DP for the height-3 king strip.

Indicators per column: p (row 0), m (row 1), q (row 2). Derived local
separation conditions for the three vertical pairs in column x
(window = columns x-1, x, x+1):

(A) (x,0) vs (x,2):  (p_x, p_{x-1}+p_{x+1}) != (q_x, q_{x-1}+q_{x+1})
(B) (x,0) vs (x,1):  p_x != m_x  or  q-window sum >= 1
(C) (x,1) vs (x,2):  q_x != m_x  or  p-window sum >= 1

All three are provably necessary for a multiset resolving set. DP minimizes
total weight sum(p+m+q) over all columns subject to A,B,C at every column.
"""
import itertools
import sys


def cond(prev, cur, nxt):
    (p0, m0, q0), (p1, m1, q1), (p2, m2, q2) = prev, cur, nxt
    A = (p1, p0 + p2) != (q1, q0 + q2)
    B = (p1 != m1) or (q0 + q1 + q2 >= 1)
    C = (q1 != m1) or (p0 + p1 + p2 >= 1)
    return A and B and C


BITS = list(itertools.product((0, 1), repeat=3))


def minweight(n):
    INF = 10 ** 9
    dp = {}
    zero = (0, 0, 0)
    for cur in BITS:
        w = sum(cur)
        key = (zero, cur)
        if w < dp.get(key, INF):
            dp[key] = w
    for _ in range(n - 1):
        ndp = {}
        for (prev, cur), wgt in dp.items():
            for nxt in BITS:
                if not cond(prev, cur, nxt):
                    continue
                key = (cur, nxt)
                w2 = wgt + sum(nxt)
                if w2 < ndp.get(key, INF):
                    ndp[key] = w2
        dp = ndp
    best = INF
    for (prev, cur), wgt in dp.items():
        if cond(prev, cur, zero):
            best = min(best, wgt)
    return best


hi = int(sys.argv[1]) if len(sys.argv) > 1 else 40
for n in range(3, hi + 1):
    print(n, minweight(n))


==> anc/part3_king_strips/strip3_results.txt <==
3 x 9 : no set of size 3
3 x 9 : no set of size 4
3 x 9 : no set of size 5
3 x 9 : no set of size 6
3 x 9 : no set of size 7
3 x 9 : no set of size 8
3 x 9 : 9  landmarks: (0,0) (1,0) (1,2) (3,0) (4,0) (4,2) (6,0) (7,0) (8,0)
3 x 10 : no set of size 3
3 x 10 : no set of size 4
3 x 10 : no set of size 5
3 x 10 : no set of size 6
3 x 10 : no set of size 7
3 x 10 : no set of size 8
3 x 10 : no set of size 9
3 x 10 : 10  landmarks: (0,0) (1,0) (1,2) (3,0) (4,0) (4,2) (6,0) (7,0) (7,2) (9,0)
3 x 11 : no set of size 3
3 x 11 : no set of size 4
3 x 11 : no set of size 5
3 x 11 : no set of size 6
3 x 11 : no set of size 7
3 x 11 : no set of size 8
3 x 11 : no set of size 9
3 x 11 : no set of size 10
3 x 11 : 11  landmarks: (0,0) (1,0) (1,2) (3,0) (4,0) (4,2) (6,0) (7,0) (7,2) (9,0) (10,0)
3 x 12 : no set of size 3
3 x 12 : no set of size 4
3 x 12 : no set of size 5
3 x 12 : no set of size 6
3 x 12 : no set of size 7
3 x 12 : no set of size 8
3 x 12 : no set of size 9
3 x 12 : no set of size 10
3 x 12 : no set of size 11
3 x 12 : 12  landmarks: (0,0) (1,0) (1,2) (3,0) (4,0) (4,2) (6,0) (7,0) (7,2) (9,0) (10,0) (11,0)


==> anc/part3_king_strips/strip_scan.cpp <==
// Exact multiset dimension of the height-3 king strip P_3 x P_n for larger
// landmark counts (k up to 12). Distances < 32, so 5-bit packing keeps a
// 12-landmark code inside 60 bits.
#include <algorithm>
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <unordered_set>
#include <vector>

struct Point { int x, y; };

static inline int cheb(const Point& a, const Point& b) {
    return std::max(std::abs(a.x - b.x), std::abs(a.y - b.y));
}

static bool resolving(const std::vector<Point>& v, const std::vector<int>& idx) {
    static std::unordered_set<std::uint64_t> seen;
    seen.clear();
    for (const auto& q : v) {
        std::uint64_t d[12];
        const std::size_t k = idx.size();
        for (std::size_t t = 0; t < k; ++t) d[t] = cheb(q, v[idx[t]]);
        std::sort(d, d + k);
        std::uint64_t code = 0;
        for (std::size_t t = 0; t < k; ++t) code = code * 32 + d[t];
        if (!seen.insert(code).second) return false;
    }
    return true;
}

static bool exists_k(const std::vector<Point>& v, int k, std::vector<int>& out) {
    const int N = static_cast<int>(v.size());
    std::vector<int> idx(k);
    for (int i = 0; i < k; ++i) idx[i] = i;
    while (true) {
        if (resolving(v, idx)) { out = idx; return true; }
        int pos = k - 1;
        while (pos >= 0 && idx[pos] == N - k + pos) --pos;
        if (pos < 0) return false;
        ++idx[pos];
        for (int i = pos + 1; i < k; ++i) idx[i] = idx[i - 1] + 1;
    }
}

int main(int argc, char** argv) {
    int rows = argc > 1 ? std::atoi(argv[1]) : 3;
    int lo = argc > 2 ? std::atoi(argv[2]) : 7;
    int hi = argc > 3 ? std::atoi(argv[3]) : 12;
    int kmax = argc > 4 ? std::atoi(argv[4]) : 12;
    for (int n = lo; n <= hi; ++n) {
        std::vector<Point> v;
        for (int x = 0; x < n; ++x)
            for (int y = 0; y < rows; ++y)
                v.push_back({x, y});
        std::vector<int> w;
        int val = -1;
        for (int k = 3; k <= kmax; ++k) {
            if (exists_k(v, k, w)) { val = k; break; }
            std::cout << rows << " x " << n << " : no set of size " << k
                      << std::endl;
        }
        std::cout << rows << " x " << n << " : ";
        if (val < 0) std::cout << ">" << kmax << "\n";
        else {
            std::cout << val << "  landmarks:";
            for (int i : w) std::cout << " (" << v[i].x << "," << v[i].y << ")";
            std::cout << "\n";
        }
        std::cout.flush();
    }
    return 0;
}


==> anc/part3_king_strips/transfer_cert.py <==
"""Min-plus transfer certificate: exact DP vectors over 2-column states.

V_L[state] = min weight of a valid prefix of length L ending in that state
(state = last two column triples, conditions enforced at columns 1..L-1).
Check: exists L0, pi with V_{L0+pi} = V_{L0} + pi componentwise (INF fixed).
Then by induction min-weight(n) is linear with slope 1 for n >= L0, and
combined with closing conditions gives min(n) = n for all n >= n0.
"""
import itertools

BITS = list(itertools.product((0, 1), repeat=3))
ZERO = (0, 0, 0)
INF = 10 ** 9


def cond(prev, cur, nxt):
    (p0, m0, q0), (p1, m1, q1), (p2, m2, q2) = prev, cur, nxt
    A = (p1, p0 + p2) != (q1, q0 + q2)
    B = (p1 != m1) or (q0 + q1 + q2 >= 1)
    C = (q1 != m1) or (p0 + p1 + p2 >= 1)
    return A and B and C


states = [(u, v) for u in BITS for v in BITS]

# V_1: prefixes of length 1: state (0, v1), weight |v1| (no condition yet)
V = {s: INF for s in states}
for v in BITS:
    V[(ZERO, v)] = sum(v)

history = []
for L in range(1, 61):
    history.append(dict(V))
    NV = {s: INF for s in states}
    for (u, v), wgt in V.items():
        if wgt >= INF:
            continue
        for w in BITS:
            if cond(u, v, w):
                key = (v, w)
                w2 = wgt + sum(w)
                if w2 < NV[key]:
                    NV[key] = w2
    V = NV

# find periodicity V_{L+pi} = V_L + pi
found = None
for L0 in range(1, 50):
    for pi in range(1, 10):
        if L0 + pi > len(history):
            break
        a, b = history[L0 - 1], history[L0 + pi - 1]
        if all((a[s] >= INF and b[s] >= INF) or
               (a[s] < INF and b[s] < INF and b[s] == a[s] + pi)
               for s in states):
            found = (L0, pi)
            break
    if found:
        break
print("periodicity certificate:", found)

# closing: min over states legal to end (cond with next=0)
def closed_min(Vl):
    return min((w for (u, v), w in Vl.items() if w < INF and cond(u, v, ZERO)),
               default=INF)

print("closed minima for n=3..25:",
      [closed_min(history[n - 1]) for n in range(3, 26)])


==> anc/part3_king_strips/verification_output.txt <==
=== transfer_cert.py ===
periodicity certificate: (4, 1)
closed minima for n=3..25: [3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25]

=== string_lb3.py ===
3 3
4 4
5 5
6 6
7 7
8 8
9 9
10 10
11 11
12 12
13 13
14 14
15 15
16 16
17 17
18 18
19 19
20 20
21 21
22 22
23 23
24 24
25 25
26 26
27 27
28 28
29 29
30 30
31 31
32 32
33 33
34 34
35 35
36 36
37 37
38 38
39 39
40 40

=== pattern_check.py 150 ===
checked n = 6..150, failures: [6]

=== lemma_check.py ===
checked n = 6..100, failures: [6]
n = 7..300: ALL OK

=== check_abc_lemmas.py ===
audited 169409 (set, column) pairs; counterexamples: 0

=== analyze_potential.py ===
V_5 == V_4 + 1 entrywise (inf+1=inf): True
finite entries of V_4: 62 of 64
V_4 rate-1 potential violations on finite states: 0
reachable: 64 coreachable: 62 core: 62
core LP status: 0 max eps: -0.0
one-column LP status: 0 max eps: -0.5 (rate = 0.5 )

V_4 finite entries (u; v; value):
  001 000 : 3
  010 000 : 3
  100 000 : 3
  000 001 : 4
  000 100 : 4
  000 101 : 4
  001 001 : 4
  001 010 : 4
  001 100 : 4
  010 001 : 4
  010 010 : 4
  010 100 : 4
  011 000 : 4
  100 001 : 4
  100 010 : 4
  100 100 : 4
  101 000 : 4
  101 001 : 4
  101 100 : 4
  110 000 : 4
  000 011 : 5
  000 110 : 5
  000 111 : 5
  001 011 : 5
  001 101 : 5
  001 110 : 5
  010 011 : 5
  010 101 : 5
  010 110 : 5
  011 001 : 5
  011 010 : 5
  011 100 : 5
  100 011 : 5
  100 101 : 5
  100 110 : 5
  101 010 : 5
  101 011 : 5
  101 110 : 5
  110 001 : 5
  110 010 : 5
  110 100 : 5
  111 000 : 5
  111 001 : 5
  111 100 : 5
  001 111 : 6
  010 111 : 6
  011 011 : 6
  011 101 : 6
  011 110 : 6
  100 111 : 6
  101 101 : 6
  110 011 : 6
  110 101 : 6
  110 110 : 6
  111 010 : 6
  111 011 : 6
  111 110 : 6
  011 111 : 7
  101 111 : 7
  110 111 : 7
  111 101 : 7
  111 111 : 8

=== general_lemmas_check.py ===
h=3: OK (n=7..80)
h=4: OK (n=9..80)
h=5: OK (n=11..80)
h=6: OK (n=13..80)
h=7: OK (n=15..80)
h=8: OK (n=17..80)
h=9: OK (n=19..80)
h=10: OK (n=21..80)
h=11: OK (n=23..80)
h=12: OK (n=25..80)
PASS

